Banks-Zaks fixed point analysis in momentum subtraction schemes

We analyse the critical exponents relating to the quark mass anomalous dimension and beta-function at the Banks-Zaks fixed point in Quantum Chromodynamics (QCD) in a variety of representations for the quark in the momentum subtraction (MOM) schemes of Celmaster and Gonsalves. For a specific range of values of the number of quark flavours, estimates of the exponents appear to be scheme independent. Using the recent five loop modified minimal subtraction (MSbar) scheme quark mass anomalous dimension and estimates of the fixed point location we estimate the associated exponent as 0.263-0.268 for the SU(3) colour group and 12 flavours when the quarks are in the fundamental representation.

==> anc/qcdbzmom.txt <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of renormalization group functions for MOMi schemes

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

cf, ca and tf are the usual group Casimirs.
nf is the number of massless quarks.
zn is zeta(n) where zeta(z) is the Riemann zeta function.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
scripth312 and scripth432 are harmonic polylogarithms referred to before 
equation (3.3) which sum to form the object Sigma.
ln(x) is the natural logarithm.
momg is shorthand for the MOMggg scheme.


a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amomi is the MOMi coupling constant.
almomi is the MOMi gauge parameter.

Note. The analytic forms of equations (3.7) and (3.8) are given for arbitrary
gauge parameter in d-dimensions where d = + 4 - 2*ep. The quark mass anomalous 
dimensions are given at three loops but without the O(ep) correction at that
loop order consistent with equations (2.14), (2.15), (2.16), (3.7) and (3.8).


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     MOMq scheme

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_momq := 

- ep*amomq + ( - 6*psiprime(1/3)*almomq^2*ca*ep
+24*psiprime(1/3)*almomq*ca*ep
+96*psiprime(1/3)*almomq*cf*ep
+78*psiprime(1/3)*ca*ep
-48*psiprime(1/3)*cf*ep
+4*almomq^2*ca*ep*pi^2
+27*almomq^2*ca*ep
-16*almomq*ca*ep*pi^2
-54*almomq*ca*ep
-64*almomq*cf*ep*pi^2
-216*almomq*cf*ep
-52*ca*ep*pi^2
-993*ca*ep
-396*ca
+32*cf*ep*pi^2
+432*cf*ep
+240*ep*nf*tf
+144*nf*tf)/108*amomq^2
+(18*sqrt(3)*psiprime(1/3)^2*almomq^4*ca^2*ep
-144*sqrt(3)*psiprime(1/3)^2*almomq^3*ca^2*ep
-576*sqrt(3)*psiprime(1/3)^2*almomq^3*ca*cf*ep
-180*sqrt(3)*psiprime(1/3)^2*almomq^2*ca^2*ep
+2592*sqrt(3)*psiprime(1/3)^2*almomq^2*ca*cf*ep
+4608*sqrt(3)*psiprime(1/3)^2*almomq^2*cf^2*ep
+1872*sqrt(3)*psiprime(1/3)^2*almomq*ca^2*ep
+6336*sqrt(3)*psiprime(1/3)^2*almomq*ca*cf*ep
-4608*sqrt(3)*psiprime(1/3)^2*almomq*cf^2*ep
+6498*sqrt(3)*psiprime(1/3)^2*ca^2*ep
-14112*sqrt(3)*psiprime(1/3)^2*ca*cf*ep
+8064*sqrt(3)*psiprime(1/3)^2*cf^2*ep
-24*sqrt(3)*psiprime(1/3)*almomq^4*ca^2*ep*pi^2
-216*sqrt(3)*psiprime(1/3)*almomq^4*ca^2*ep
+192*sqrt(3)*psiprime(1/3)*almomq^3*ca^2*ep*pi^2
+108*sqrt(3)*psiprime(1/3)*almomq^3*ca^2*ep
-216*sqrt(3)*psiprime(1/3)*almomq^3*ca^2
+768*sqrt(3)*psiprime(1/3)*almomq^3*ca*cf*ep*pi^2
+3888*sqrt(3)*psiprime(1/3)*almomq^3*ca*cf*ep
+240*sqrt(3)*psiprime(1/3)*almomq^2*ca^2*ep*pi^2
+7374*sqrt(3)*psiprime(1/3)*almomq^2*ca^2*ep
+1368*sqrt(3)*psiprime(1/3)*almomq^2*ca^2
-3456*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf*ep*pi^2
-15120*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf*ep
+1728*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf
-960*sqrt(3)*psiprime(1/3)*almomq^2*ca*ep*nf*tf
-576*sqrt(3)*psiprime(1/3)*almomq^2*ca*nf*tf
-6144*sqrt(3)*psiprime(1/3)*almomq^2*cf^2*ep*pi^2
-20736*sqrt(3)*psiprime(1/3)*almomq^2*cf^2*ep
-2496*sqrt(3)*psiprime(1/3)*almomq*ca^2*ep*pi^2
-6900*sqrt(3)*psiprime(1/3)*almomq*ca^2*ep
-1872*sqrt(3)*psiprime(1/3)*almomq*ca^2
-8448*sqrt(3)*psiprime(1/3)*almomq*ca*cf*ep*pi^2
-100032*sqrt(3)*psiprime(1/3)*almomq*ca*cf*ep
-7488*sqrt(3)*psiprime(1/3)*almomq*ca*cf
+4800*sqrt(3)*psiprime(1/3)*almomq*ca*ep*nf*tf
+1152*sqrt(3)*psiprime(1/3)*almomq*ca*nf*tf
+6144*sqrt(3)*psiprime(1/3)*almomq*cf^2*ep*pi^2
+110592*sqrt(3)*psiprime(1/3)*almomq*cf^2*ep
+7680*sqrt(3)*psiprime(1/3)*almomq*cf*ep*nf*tf
+4608*sqrt(3)*psiprime(1/3)*almomq*cf*nf*tf
-8664*sqrt(3)*psiprime(1/3)*ca^2*ep*pi^2
+13698*sqrt(3)*psiprime(1/3)*ca^2*ep
+18816*sqrt(3)*psiprime(1/3)*ca*cf*ep*pi^2
+166752*sqrt(3)*psiprime(1/3)*ca*cf*ep
-40896*sqrt(3)*psiprime(1/3)*ca*ep*nf*tf
-10752*sqrt(3)*psiprime(1/3)*cf^2*ep*pi^2
-126144*sqrt(3)*psiprime(1/3)*cf^2*ep
+6912*sqrt(3)*psiprime(1/3)*cf*ep*nf*tf
+72*sqrt(3)*psiprime3(1/3)*almomq^2*ca^2*ep
-72*sqrt(3)*psiprime3(1/3)*almomq^2*ca*cf*ep
-459*sqrt(3)*psiprime3(1/3)*almomq*ca^2*ep
-72*sqrt(3)*psiprime3(1/3)*almomq*ca*cf*ep
-1152*sqrt(3)*psiprime3(1/3)*almomq*cf^2*ep
-711*sqrt(3)*psiprime3(1/3)*ca^2*ep
-432*sqrt(3)*psiprime3(1/3)*ca*cf*ep
+288*sqrt(3)*psiprime3(1/3)*ca*ep*nf*tf
+2592*sqrt(3)*psiprime3(1/3)*cf^2*ep
+34992*sqrt(3)*ss2(pi/6)*almomq^2*ca^2*ep
-62208*sqrt(3)*ss2(pi/6)*almomq^2*ca*cf*ep
+54432*sqrt(3)*ss2(pi/6)*almomq*ca^2*ep
-497664*sqrt(3)*ss2(pi/6)*almomq*ca*cf*ep
+248832*sqrt(3)*ss2(pi/6)*almomq*cf^2*ep
-221616*sqrt(3)*ss2(pi/6)*ca^2*ep
+653184*sqrt(3)*ss2(pi/6)*ca*cf*ep
-62208*sqrt(3)*ss2(pi/6)*ca*ep*nf*tf
+124416*sqrt(3)*ss2(pi/6)*cf^2*ep
-69984*sqrt(3)*ss2(pi/2)*almomq^2*ca^2*ep
+124416*sqrt(3)*ss2(pi/2)*almomq^2*ca*cf*ep
-108864*sqrt(3)*ss2(pi/2)*almomq*ca^2*ep
+995328*sqrt(3)*ss2(pi/2)*almomq*ca*cf*ep
-497664*sqrt(3)*ss2(pi/2)*almomq*cf^2*ep
+443232*sqrt(3)*ss2(pi/2)*ca^2*ep
-1306368*sqrt(3)*ss2(pi/2)*ca*cf*ep
+124416*sqrt(3)*ss2(pi/2)*ca*ep*nf*tf
-248832*sqrt(3)*ss2(pi/2)*cf^2*ep
-58320*sqrt(3)*ss3(pi/6)*almomq^2*ca^2*ep
+103680*sqrt(3)*ss3(pi/6)*almomq^2*ca*cf*ep
-90720*sqrt(3)*ss3(pi/6)*almomq*ca^2*ep
+829440*sqrt(3)*ss3(pi/6)*almomq*ca*cf*ep
-414720*sqrt(3)*ss3(pi/6)*almomq*cf^2*ep
+369360*sqrt(3)*ss3(pi/6)*ca^2*ep
-1088640*sqrt(3)*ss3(pi/6)*ca*cf*ep
+103680*sqrt(3)*ss3(pi/6)*ca*ep*nf*tf
-207360*sqrt(3)*ss3(pi/6)*cf^2*ep
+46656*sqrt(3)*ss3(pi/2)*almomq^2*ca^2*ep
-82944*sqrt(3)*ss3(pi/2)*almomq^2*ca*cf*ep
+72576*sqrt(3)*ss3(pi/2)*almomq*ca^2*ep
-663552*sqrt(3)*ss3(pi/2)*almomq*ca*cf*ep
+331776*sqrt(3)*ss3(pi/2)*almomq*cf^2*ep
-295488*sqrt(3)*ss3(pi/2)*ca^2*ep
+870912*sqrt(3)*ss3(pi/2)*ca*cf*ep
-82944*sqrt(3)*ss3(pi/2)*ca*ep*nf*tf
+165888*sqrt(3)*ss3(pi/2)*cf^2*ep
+8*sqrt(3)*almomq^4*ca^2*ep*pi^4
+144*sqrt(3)*almomq^4*ca^2*ep*pi^2
+486*sqrt(3)*almomq^4*ca^2*ep
-64*sqrt(3)*almomq^3*ca^2*ep*pi^4
-72*sqrt(3)*almomq^3*ca^2*ep*pi^2
+972*sqrt(3)*almomq^3*ca^2*ep
+144*sqrt(3)*almomq^3*ca^2*pi^2
+972*sqrt(3)*almomq^3*ca^2
-256*sqrt(3)*almomq^3*ca*cf*ep*pi^4
-2592*sqrt(3)*almomq^3*ca*cf*ep*pi^2
-5832*sqrt(3)*almomq^3*ca*cf*ep
-272*sqrt(3)*almomq^2*ca^2*ep*pi^4
-4916*sqrt(3)*almomq^2*ca^2*ep*pi^2
-648*sqrt(3)*almomq^2*ca^2*ep*scripth312
-648*sqrt(3)*almomq^2*ca^2*ep*scripth432
-2430*sqrt(3)*almomq^2*ca^2*ep*z3
-15768*sqrt(3)*almomq^2*ca^2*ep
-912*sqrt(3)*almomq^2*ca^2*pi^2
-5184*sqrt(3)*almomq^2*ca^2
+1344*sqrt(3)*almomq^2*ca*cf*ep*pi^4
+10080*sqrt(3)*almomq^2*ca*cf*ep*pi^2
+10368*sqrt(3)*almomq^2*ca*cf*ep*z3
-1152*sqrt(3)*almomq^2*ca*cf*pi^2
-3888*sqrt(3)*almomq^2*ca*cf
+640*sqrt(3)*almomq^2*ca*ep*nf*pi^2*tf
+4320*sqrt(3)*almomq^2*ca*ep*nf*tf
+384*sqrt(3)*almomq^2*ca*nf*pi^2*tf
+2592*sqrt(3)*almomq^2*ca*nf*tf
+2048*sqrt(3)*almomq^2*cf^2*ep*pi^4
+13824*sqrt(3)*almomq^2*cf^2*ep*pi^2
+23328*sqrt(3)*almomq^2*cf^2*ep
+2056*sqrt(3)*almomq*ca^2*ep*pi^4
+4600*sqrt(3)*almomq*ca^2*ep*pi^2
+12960*sqrt(3)*almomq*ca^2*ep*scripth312
+12960*sqrt(3)*almomq*ca^2*ep*scripth432
+10368*sqrt(3)*almomq*ca^2*ep*z3
+19980*sqrt(3)*almomq*ca^2*ep
+1248*sqrt(3)*almomq*ca^2*pi^2
+4212*sqrt(3)*almomq*ca^2
+3008*sqrt(3)*almomq*ca*cf*ep*pi^4
+66688*sqrt(3)*almomq*ca*cf*ep*pi^2
-10368*sqrt(3)*almomq*ca*cf*ep*scripth312
-10368*sqrt(3)*almomq*ca*cf*ep*scripth432
+5184*sqrt(3)*almomq*ca*cf*ep*z3
+52056*sqrt(3)*almomq*ca*cf*ep
+4992*sqrt(3)*almomq*ca*cf*pi^2
+16848*sqrt(3)*almomq*ca*cf
-3200*sqrt(3)*almomq*ca*ep*nf*pi^2*tf
-4320*sqrt(3)*almomq*ca*ep*nf*tf
-768*sqrt(3)*almomq*ca*nf*pi^2*tf
-2592*sqrt(3)*almomq*ca*nf*tf
+1024*sqrt(3)*almomq*cf^2*ep*pi^4
-73728*sqrt(3)*almomq*cf^2*ep*pi^2
+20736*sqrt(3)*almomq*cf^2*ep*scripth312
+20736*sqrt(3)*almomq*cf^2*ep*scripth432
+20736*sqrt(3)*almomq*cf^2*ep*z3
-62208*sqrt(3)*almomq*cf^2*ep
-5120*sqrt(3)*almomq*cf*ep*nf*pi^2*tf
-17280*sqrt(3)*almomq*cf*ep*nf*tf
-3072*sqrt(3)*almomq*cf*nf*pi^2*tf
-10368*sqrt(3)*almomq*cf*nf*tf
+4784*sqrt(3)*ca^2*ep*pi^4
-9132*sqrt(3)*ca^2*ep*pi^2
+18144*sqrt(3)*ca^2*ep*scripth312
+18144*sqrt(3)*ca^2*ep*scripth432
+54918*sqrt(3)*ca^2*ep*z3
-435510*sqrt(3)*ca^2*ep
-44064*sqrt(3)*ca^2
-5120*sqrt(3)*ca*cf*ep*pi^4
-111168*sqrt(3)*ca*cf*ep*pi^2
-15552*sqrt(3)*ca*cf*ep*z3
+81648*sqrt(3)*ca*cf*ep
-768*sqrt(3)*ca*ep*nf*pi^4*tf
+27264*sqrt(3)*ca*ep*nf*pi^2*tf
+72576*sqrt(3)*ca*ep*nf*tf*z3
+198720*sqrt(3)*ca*ep*nf*tf
+25920*sqrt(3)*ca*nf*tf
-3328*sqrt(3)*cf^2*ep*pi^4
+84096*sqrt(3)*cf^2*ep*pi^2
-10368*sqrt(3)*cf^2*ep*scripth312
-10368*sqrt(3)*cf^2*ep*scripth432
-145152*sqrt(3)*cf^2*ep*z3
+38880*sqrt(3)*cf^2*ep
-4608*sqrt(3)*cf*ep*nf*pi^2*tf
-124416*sqrt(3)*cf*ep*nf*tf*z3
+111456*sqrt(3)*cf*ep*nf*tf
+15552*sqrt(3)*cf*nf*tf
+243*ln(3)^2*almomq^2*ca^2*ep*pi
-432*ln(3)^2*almomq^2*ca*cf*ep*pi
+378*ln(3)^2*almomq*ca^2*ep*pi
-3456*ln(3)^2*almomq*ca*cf*ep*pi
+1728*ln(3)^2*almomq*cf^2*ep*pi
-1539*ln(3)^2*ca^2*ep*pi
+4536*ln(3)^2*ca*cf*ep*pi
-432*ln(3)^2*ca*ep*nf*pi*tf
+864*ln(3)^2*cf^2*ep*pi
-2916*ln(3)*almomq^2*ca^2*ep*pi
+5184*ln(3)*almomq^2*ca*cf*ep*pi
-4536*ln(3)*almomq*ca^2*ep*pi
+41472*ln(3)*almomq*ca*cf*ep*pi
-20736*ln(3)*almomq*cf^2*ep*pi
+18468*ln(3)*ca^2*ep*pi
-54432*ln(3)*ca*cf*ep*pi
+5184*ln(3)*ca*ep*nf*pi*tf
-10368*ln(3)*cf^2*ep*pi
-261*almomq^2*ca^2*ep*pi^3
+464*almomq^2*ca*cf*ep*pi^3
-406*almomq*ca^2*ep*pi^3
+3712*almomq*ca*cf*ep*pi^3
-1856*almomq*cf^2*ep*pi^3
+1653*ca^2*ep*pi^3
-4872*ca*cf*ep*pi^3
+464*ca*ep*nf*pi^3*tf
-928*cf^2*ep*pi^3)/(3888*sqrt(3))*amomq^3;

gamma_A_momq := 

( - 9*almomq^2*ca*ep - 18*almomq*ca*ep + 18*almomq*ca - 97*ca*ep - 78*ca 
+ 80*ep*nf*tf + 48*nf*tf)/36*amomq + (54*psiprime(1/3)*almomq^4*ca^2*ep
-108*psiprime(1/3)*almomq^3*ca^2*ep
-108*psiprime(1/3)*almomq^3*ca^2
-864*psiprime(1/3)*almomq^3*ca*cf*ep
-552*psiprime(1/3)*almomq^2*ca^2*ep
+900*psiprime(1/3)*almomq^2*ca^2
-1296*psiprime(1/3)*almomq^2*ca*cf*ep
+1728*psiprime(1/3)*almomq^2*ca*cf
-480*psiprime(1/3)*almomq^2*ca*ep*nf*tf
-288*psiprime(1/3)*almomq^2*ca*nf*tf
-3732*psiprime(1/3)*almomq*ca^2*ep
-468*psiprime(1/3)*almomq*ca^2
-8448*psiprime(1/3)*almomq*ca*cf*ep
-8352*psiprime(1/3)*almomq*ca*cf
+1920*psiprime(1/3)*almomq*ca*ep*nf*tf
+1152*psiprime(1/3)*almomq*ca*nf*tf
+7680*psiprime(1/3)*almomq*cf*ep*nf*tf
+4608*psiprime(1/3)*almomq*cf*nf*tf
-7566*psiprime(1/3)*ca^2*ep
-6084*psiprime(1/3)*ca^2
+4656*psiprime(1/3)*ca*cf*ep
+3744*psiprime(1/3)*ca*cf
+6240*psiprime(1/3)*ca*ep*nf*tf
+3744*psiprime(1/3)*ca*nf*tf
-3840*psiprime(1/3)*cf*ep*nf*tf
-2304*psiprime(1/3)*cf*nf*tf
-36*almomq^4*ca^2*ep*pi^2
-486*almomq^4*ca^2*ep
+72*almomq^3*ca^2*ep*pi^2
-2916*almomq^3*ca^2*ep
+72*almomq^3*ca^2*pi^2
+576*almomq^3*ca*cf*ep*pi^2
+1944*almomq^3*ca*cf*ep
+368*almomq^2*ca^2*ep*pi^2
-600*almomq^2*ca^2*pi^2
-1458*almomq^2*ca^2
+864*almomq^2*ca*cf*ep*pi^2
-1152*almomq^2*ca*cf*pi^2
-3888*almomq^2*ca*cf
+320*almomq^2*ca*ep*nf*pi^2*tf
+192*almomq^2*ca*nf*pi^2*tf
+2488*almomq*ca^2*ep*pi^2
-15552*almomq*ca^2*ep*z3
+19899*almomq*ca^2*ep
+312*almomq*ca^2*pi^2
-5994*almomq*ca^2
+5632*almomq*ca*cf*ep*pi^2
+13176*almomq*ca*cf*ep
+5568*almomq*ca*cf*pi^2
+24624*almomq*ca*cf
-1280*almomq*ca*ep*nf*pi^2*tf
-4320*almomq*ca*ep*nf*tf
-768*almomq*ca*nf*pi^2*tf
-2592*almomq*ca*nf*tf
-5120*almomq*cf*ep*nf*pi^2*tf
-17280*almomq*cf*ep*nf*tf
-3072*almomq*cf*nf*pi^2*tf
-10368*almomq*cf*nf*tf
+5044*ca^2*ep*pi^2
+23328*ca^2*ep*z3
-124767*ca^2*ep
+4056*ca^2*pi^2
+10368*ca^2
-3104*ca*cf*ep*pi^2
-41904*ca*cf*ep
-2496*ca*cf*pi^2
-33696*ca*cf
-4160*ca*ep*nf*pi^2*tf
+62208*ca*ep*nf*tf*z3
+58536*ca*ep*nf*tf
-2496*ca*nf*pi^2*tf
-1296*ca*nf*tf
+2560*cf*ep*nf*pi^2*tf
-124416*cf*ep*nf*tf*z3
+177120*cf*ep*nf*tf
+1536*cf*nf*pi^2*tf
+36288*cf*nf*tf)/3888*amomq^2;

gamma_psi_momq := 

almomq*cf*(ep + 1)*amomq + (cf*( - 6*psiprime(1/3)*almomq^3*ca*ep
-6*psiprime(1/3)*almomq^3*ca
+24*psiprime(1/3)*almomq^2*ca*ep
+24*psiprime(1/3)*almomq^2*ca
+96*psiprime(1/3)*almomq^2*cf*ep
+96*psiprime(1/3)*almomq^2*cf
+78*psiprime(1/3)*almomq*ca*ep
+78*psiprime(1/3)*almomq*ca
-48*psiprime(1/3)*almomq*cf*ep
-48*psiprime(1/3)*almomq*cf
+4*almomq^3*ca*ep*pi^2
+54*almomq^3*ca*ep
+4*almomq^3*ca*pi^2
+54*almomq^3*ca
-16*almomq^2*ca*ep*pi^2
+243*almomq^2*ca*ep
-16*almomq^2*ca*pi^2
+81*almomq^2*ca
-64*almomq^2*cf*ep*pi^2
-324*almomq^2*cf*ep
-64*almomq^2*cf*pi^2
-216*almomq^2*cf
-52*almomq*ca*ep*pi^2
-648*almomq*ca*ep*z3
+702*almomq*ca*ep
-52*almomq*ca*pi^2
-324*almomq*ca
+32*almomq*cf*ep*pi^2
+432*almomq*cf*ep
+32*almomq*cf*pi^2
+432*almomq*cf
-648*ca*ep*z3
+2214*ca*ep
+675*ca
-135*cf*ep
-162*cf
-756*ep*nf*tf
-216*nf*tf))/108*amomq^2;

gamma_c_momq := 

(ca*(almomq - 4*ep - 3))/4*amomq + (ca*( - 12*psiprime(1/3)*almomq^3*ca
+48*psiprime(1/3)*almomq^2*ca*ep
+84*psiprime(1/3)*almomq^2*ca
+192*psiprime(1/3)*almomq^2*cf
-192*psiprime(1/3)*almomq*ca*ep
+12*psiprime(1/3)*almomq*ca
-768*psiprime(1/3)*almomq*cf*ep
-672*psiprime(1/3)*almomq*cf
-624*psiprime(1/3)*ca*ep
-468*psiprime(1/3)*ca
+384*psiprime(1/3)*cf*ep
+288*psiprime(1/3)*cf
+8*almomq^3*ca*pi^2
+108*almomq^3*ca
-32*almomq^2*ca*ep*pi^2
+324*almomq^2*ca*ep*z3
-864*almomq^2*ca*ep
-56*almomq^2*ca*pi^2
-162*almomq^2*ca
-128*almomq^2*cf*pi^2
-432*almomq^2*cf
+128*almomq*ca*ep*pi^2
-648*almomq*ca*ep*z3
+621*almomq*ca*ep
-8*almomq*ca*pi^2
-1134*almomq*ca
+512*almomq*cf*ep*pi^2
+1728*almomq*cf*ep
+448*almomq*cf*pi^2
+2160*almomq*cf
+416*ca*ep*pi^2
+1620*ca*ep*z3
-8679*ca*ep
+312*ca*pi^2
+1080*ca
-256*cf*ep*pi^2
-3456*cf*ep
-192*cf*pi^2
-2592*cf
+4920*ep*nf*tf
+432*nf*tf))/864*amomq^2; 

gamma_mass_momq := 

(cf*(3*psiprime(1/3)*almomq*ep
+9*psiprime(1/3)*ep
-2*almomq*ep*pi^2
-9*almomq*ep
-6*ep*pi^2
-36*ep
-27))/9*amomq
+(cf*(
-18*sqrt(3)*psiprime(1/3)^2*almomq^3*ca*ep
+18*sqrt(3)*psiprime(1/3)^2*almomq^2*ca*ep
+396*sqrt(3)*psiprime(1/3)^2*almomq^2*cf*ep
+450*sqrt(3)*psiprime(1/3)^2*almomq*ca*ep
+1368*sqrt(3)*psiprime(1/3)^2*almomq*cf*ep
+270*sqrt(3)*psiprime(1/3)^2*ca*ep
+1404*sqrt(3)*psiprime(1/3)^2*cf*ep
+24*sqrt(3)*psiprime(1/3)*almomq^3*ca*ep*pi^2
+216*sqrt(3)*psiprime(1/3)*almomq^3*ca*ep
-24*sqrt(3)*psiprime(1/3)*almomq^2*ca*ep*pi^2
+729*sqrt(3)*psiprime(1/3)*almomq^2*ca*ep
+324*sqrt(3)*psiprime(1/3)*almomq^2*ca
-528*sqrt(3)*psiprime(1/3)*almomq^2*cf*ep*pi^2
-2160*sqrt(3)*psiprime(1/3)*almomq^2*cf*ep
-600*sqrt(3)*psiprime(1/3)*almomq*ca*ep*pi^2
-1890*sqrt(3)*psiprime(1/3)*almomq*ca*ep
-162*sqrt(3)*psiprime(1/3)*almomq*ca
-1824*sqrt(3)*psiprime(1/3)*almomq*cf*ep*pi^2
-1728*sqrt(3)*psiprime(1/3)*almomq*cf*ep
-2592*sqrt(3)*psiprime(1/3)*almomq*cf
-360*sqrt(3)*psiprime(1/3)*ca*ep*pi^2
+12933*sqrt(3)*psiprime(1/3)*ca*ep
+1458*sqrt(3)*psiprime(1/3)*ca
-1872*sqrt(3)*psiprime(1/3)*cf*ep*pi^2
-3456*sqrt(3)*psiprime(1/3)*cf*ep
+1296*sqrt(3)*psiprime(1/3)*cf
-2160*sqrt(3)*psiprime(1/3)*ep*nf*tf
-1296*sqrt(3)*psiprime(1/3)*nf*tf
-27*sqrt(3)*psiprime3(1/3)*almomq*ca*ep
-108*sqrt(3)*psiprime3(1/3)*almomq*cf*ep
-135*sqrt(3)*psiprime3(1/3)*ca*ep
-216*sqrt(3)*psiprime3(1/3)*cf*ep
+23328*sqrt(3)*ss2(pi/6)*ca*ep
-46656*sqrt(3)*ss2(pi/6)*cf*ep
-46656*sqrt(3)*ss2(pi/2)*ca*ep
+93312*sqrt(3)*ss2(pi/2)*cf*ep
-38880*sqrt(3)*ss3(pi/6)*ca*ep
+77760*sqrt(3)*ss3(pi/6)*cf*ep
+31104*sqrt(3)*ss3(pi/2)*ca*ep
-62208*sqrt(3)*ss3(pi/2)*cf*ep
-8*sqrt(3)*almomq^3*ca*ep*pi^4
-144*sqrt(3)*almomq^3*ca*ep*pi^2
-486*sqrt(3)*almomq^3*ca*ep
+8*sqrt(3)*almomq^2*ca*ep*pi^4
-486*sqrt(3)*almomq^2*ca*ep*pi^2
-2430*sqrt(3)*almomq^2*ca*ep
-216*sqrt(3)*almomq^2*ca*pi^2
-1215*sqrt(3)*almomq^2*ca
+176*sqrt(3)*almomq^2*cf*ep*pi^4
+1440*sqrt(3)*almomq^2*cf*ep*pi^2
+2916*sqrt(3)*almomq^2*cf*ep
+272*sqrt(3)*almomq*ca*ep*pi^4
+1260*sqrt(3)*almomq*ca*ep*pi^2
+972*sqrt(3)*almomq*ca*ep*scripth312
+972*sqrt(3)*almomq*ca*ep*scripth432
+1458*sqrt(3)*almomq*ca*ep
+108*sqrt(3)*almomq*ca*pi^2
+896*sqrt(3)*almomq*cf*ep*pi^4
+1152*sqrt(3)*almomq*cf*ep*pi^2
+1944*sqrt(3)*almomq*cf*ep*scripth312
+1944*sqrt(3)*almomq*cf*ep*scripth432
+3888*sqrt(3)*almomq*cf*ep
+1728*sqrt(3)*almomq*cf*pi^2
+5832*sqrt(3)*almomq*cf
+480*sqrt(3)*ca*ep*pi^4
-8622*sqrt(3)*ca*ep*pi^2
+4860*sqrt(3)*ca*ep*scripth312
+4860*sqrt(3)*ca*ep*scripth432
+19440*sqrt(3)*ca*ep*z3
-68337*sqrt(3)*ca*ep
-972*sqrt(3)*ca*pi^2
-3159*sqrt(3)*ca
+1200*sqrt(3)*cf*ep*pi^4
+2304*sqrt(3)*cf*ep*pi^2
+5832*sqrt(3)*cf*ep*scripth312
+5832*sqrt(3)*cf*ep*scripth432
+7776*sqrt(3)*cf*ep*z3
-26487*sqrt(3)*cf*ep
-864*sqrt(3)*cf*pi^2
-13122*sqrt(3)*cf
+1440*sqrt(3)*ep*nf*pi^2*tf
+18252*sqrt(3)*ep*nf*tf
+864*sqrt(3)*nf*pi^2*tf
+1944*sqrt(3)*nf*tf
+162*ln(3)^2*ca*ep*pi
-324*ln(3)^2*cf*ep*pi
-1944*ln(3)*ca*ep*pi
+3888*ln(3)*cf*ep*pi
-174*ca*ep*pi^3
+348*cf*ep*pi^3))/(972*sqrt(3))*amomq^2
+(
-270*sqrt(3)*psiprime(1/3)^2*almomq^4*ca^2*cf
+1152*sqrt(3)*psiprime(1/3)^2*almomq^3*ca^2*cf
+6768*sqrt(3)*psiprime(1/3)^2*almomq^3*ca*cf^2
+1692*sqrt(3)*psiprime(1/3)^2*almomq^2*ca^2*cf
-9792*sqrt(3)*psiprime(1/3)^2*almomq^2*ca*cf^2
+1152*sqrt(3)*psiprime(1/3)^2*almomq^2*ca*cf*nf*tf
-32256*sqrt(3)*psiprime(1/3)^2*almomq^2*cf^3
+5184*sqrt(3)*psiprime(1/3)^2*almomq*ca^2*cf
+16272*sqrt(3)*psiprime(1/3)^2*almomq*ca*cf^2
-4608*sqrt(3)*psiprime(1/3)^2*almomq*ca*cf*nf*tf
+32256*sqrt(3)*psiprime(1/3)^2*almomq*cf^3
-21888*sqrt(3)*psiprime(1/3)^2*almomq*cf^2*nf*tf
-3150*sqrt(3)*psiprime(1/3)^2*ca^2*cf
+85824*sqrt(3)*psiprime(1/3)^2*ca*cf^2
-10368*sqrt(3)*psiprime(1/3)^2*ca*cf*nf*tf
-28800*sqrt(3)*psiprime(1/3)^2*cf^3
-10368*sqrt(3)*psiprime(1/3)^2*cf^2*nf*tf
+360*sqrt(3)*psiprime(1/3)*almomq^4*ca^2*cf*pi^2
+3348*sqrt(3)*psiprime(1/3)*almomq^4*ca^2*cf
-1536*sqrt(3)*psiprime(1/3)*almomq^3*ca^2*cf*pi^2
+864*sqrt(3)*psiprime(1/3)*almomq^3*ca^2*cf
-9024*sqrt(3)*psiprime(1/3)*almomq^3*ca*cf^2*pi^2
-44496*sqrt(3)*psiprime(1/3)*almomq^3*ca*cf^2
-2256*sqrt(3)*psiprime(1/3)*almomq^2*ca^2*cf*pi^2
-21762*sqrt(3)*psiprime(1/3)*almomq^2*ca^2*cf
+13056*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf^2*pi^2
+72144*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf^2
-1536*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf*nf*pi^2*tf
-6912*sqrt(3)*psiprime(1/3)*almomq^2*ca*cf*nf*tf
+43008*sqrt(3)*psiprime(1/3)*almomq^2*cf^3*pi^2
+145152*sqrt(3)*psiprime(1/3)*almomq^2*cf^3
-6912*sqrt(3)*psiprime(1/3)*almomq*ca^2*cf*pi^2
-29916*sqrt(3)*psiprime(1/3)*almomq*ca^2*cf
-21696*sqrt(3)*psiprime(1/3)*almomq*ca*cf^2*pi^2
+205200*sqrt(3)*psiprime(1/3)*almomq*ca*cf^2
+6144*sqrt(3)*psiprime(1/3)*almomq*ca*cf*nf*pi^2*tf
+864*sqrt(3)*psiprime(1/3)*almomq*ca*cf*nf*tf
-43008*sqrt(3)*psiprime(1/3)*almomq*cf^3*pi^2
-559872*sqrt(3)*psiprime(1/3)*almomq*cf^3
+29184*sqrt(3)*psiprime(1/3)*almomq*cf^2*nf*pi^2*tf
+58752*sqrt(3)*psiprime(1/3)*almomq*cf^2*nf*tf
+4200*sqrt(3)*psiprime(1/3)*ca^2*cf*pi^2
+210114*sqrt(3)*psiprime(1/3)*ca^2*cf
-114432*sqrt(3)*psiprime(1/3)*ca*cf^2*pi^2
-667440*sqrt(3)*psiprime(1/3)*ca*cf^2
+13824*sqrt(3)*psiprime(1/3)*ca*cf*nf*pi^2*tf
+20736*sqrt(3)*psiprime(1/3)*ca*cf*nf*tf
+38400*sqrt(3)*psiprime(1/3)*cf^3*pi^2
+471744*sqrt(3)*psiprime(1/3)*cf^3
+13824*sqrt(3)*psiprime(1/3)*cf^2*nf*pi^2*tf
-51840*sqrt(3)*psiprime(1/3)*cf^2*nf*tf
-270*sqrt(3)*psiprime3(1/3)*almomq^2*ca^2*cf
+819*sqrt(3)*psiprime3(1/3)*almomq*ca^2*cf
-2016*sqrt(3)*psiprime3(1/3)*almomq*ca*cf^2
+144*sqrt(3)*psiprime3(1/3)*almomq*ca*cf*nf*tf
+3456*sqrt(3)*psiprime3(1/3)*almomq*cf^3
+576*sqrt(3)*psiprime3(1/3)*almomq*cf^2*nf*tf
-1827*sqrt(3)*psiprime3(1/3)*ca^2*cf
-5040*sqrt(3)*psiprime3(1/3)*ca*cf^2
+576*sqrt(3)*psiprime3(1/3)*ca*cf*nf*tf
-7776*sqrt(3)*psiprime3(1/3)*cf^3
+2304*sqrt(3)*psiprime3(1/3)*cf^2*nf*tf
-104976*sqrt(3)*ss2(pi/6)*almomq^2*ca^2*cf
+186624*sqrt(3)*ss2(pi/6)*almomq^2*ca*cf^2
-163296*sqrt(3)*ss2(pi/6)*almomq*ca^2*cf
+1492992*sqrt(3)*ss2(pi/6)*almomq*ca*cf^2
-746496*sqrt(3)*ss2(pi/6)*almomq*cf^3
+1349136*sqrt(3)*ss2(pi/6)*ca^2*cf
-3328128*sqrt(3)*ss2(pi/6)*ca*cf^2
-62208*sqrt(3)*ss2(pi/6)*ca*cf*nf*tf
-373248*sqrt(3)*ss2(pi/6)*cf^3
+497664*sqrt(3)*ss2(pi/6)*cf^2*nf*tf
+209952*sqrt(3)*ss2(pi/2)*almomq^2*ca^2*cf
-373248*sqrt(3)*ss2(pi/2)*almomq^2*ca*cf^2
+326592*sqrt(3)*ss2(pi/2)*almomq*ca^2*cf
-2985984*sqrt(3)*ss2(pi/2)*almomq*ca*cf^2
+1492992*sqrt(3)*ss2(pi/2)*almomq*cf^3
-2698272*sqrt(3)*ss2(pi/2)*ca^2*cf
+6656256*sqrt(3)*ss2(pi/2)*ca*cf^2
+124416*sqrt(3)*ss2(pi/2)*ca*cf*nf*tf
+746496*sqrt(3)*ss2(pi/2)*cf^3
-995328*sqrt(3)*ss2(pi/2)*cf^2*nf*tf
+174960*sqrt(3)*ss3(pi/6)*almomq^2*ca^2*cf
-311040*sqrt(3)*ss3(pi/6)*almomq^2*ca*cf^2
+272160*sqrt(3)*ss3(pi/6)*almomq*ca^2*cf
-2488320*sqrt(3)*ss3(pi/6)*almomq*ca*cf^2
+1244160*sqrt(3)*ss3(pi/6)*almomq*cf^3
-2248560*sqrt(3)*ss3(pi/6)*ca^2*cf
+5546880*sqrt(3)*ss3(pi/6)*ca*cf^2
+103680*sqrt(3)*ss3(pi/6)*ca*cf*nf*tf
+622080*sqrt(3)*ss3(pi/6)*cf^3
-829440*sqrt(3)*ss3(pi/6)*cf^2*nf*tf
-139968*sqrt(3)*ss3(pi/2)*almomq^2*ca^2*cf
+248832*sqrt(3)*ss3(pi/2)*almomq^2*ca*cf^2
-217728*sqrt(3)*ss3(pi/2)*almomq*ca^2*cf
+1990656*sqrt(3)*ss3(pi/2)*almomq*ca*cf^2
-995328*sqrt(3)*ss3(pi/2)*almomq*cf^3
+1798848*sqrt(3)*ss3(pi/2)*ca^2*cf
-4437504*sqrt(3)*ss3(pi/2)*ca*cf^2
-82944*sqrt(3)*ss3(pi/2)*ca*cf*nf*tf
-497664*sqrt(3)*ss3(pi/2)*cf^3
+663552*sqrt(3)*ss3(pi/2)*cf^2*nf*tf
-120*sqrt(3)*almomq^4*ca^2*cf*pi^4
-2232*sqrt(3)*almomq^4*ca^2*cf*pi^2
-8262*sqrt(3)*almomq^4*ca^2*cf
+512*sqrt(3)*almomq^3*ca^2*cf*pi^4
-576*sqrt(3)*almomq^3*ca^2*cf*pi^2
-15066*sqrt(3)*almomq^3*ca^2*cf
+3008*sqrt(3)*almomq^3*ca*cf^2*pi^4
+29664*sqrt(3)*almomq^3*ca*cf^2*pi^2
+66096*sqrt(3)*almomq^3*ca*cf^2
+1472*sqrt(3)*almomq^2*ca^2*cf*pi^4
+14508*sqrt(3)*almomq^2*ca^2*cf*pi^2
+3888*sqrt(3)*almomq^2*ca^2*cf*scripth312
+3888*sqrt(3)*almomq^2*ca^2*cf*scripth432
+7290*sqrt(3)*almomq^2*ca^2*cf*z3
+30618*sqrt(3)*almomq^2*ca^2*cf
-4352*sqrt(3)*almomq^2*ca*cf^2*pi^4
-48096*sqrt(3)*almomq^2*ca*cf^2*pi^2
+3888*sqrt(3)*almomq^2*ca*cf^2*scripth312
+3888*sqrt(3)*almomq^2*ca*cf^2*scripth432
-31104*sqrt(3)*almomq^2*ca*cf^2*z3
-60264*sqrt(3)*almomq^2*ca*cf^2
+512*sqrt(3)*almomq^2*ca*cf*nf*pi^4*tf
+4608*sqrt(3)*almomq^2*ca*cf*nf*pi^2*tf
+7776*sqrt(3)*almomq^2*ca*cf*nf*tf
-14336*sqrt(3)*almomq^2*cf^3*pi^4
-96768*sqrt(3)*almomq^2*cf^3*pi^2
-163296*sqrt(3)*almomq^2*cf^3
+120*sqrt(3)*almomq*ca^2*cf*pi^4
+19944*sqrt(3)*almomq*ca^2*cf*pi^2
-18792*sqrt(3)*almomq*ca^2*cf*scripth312
-18792*sqrt(3)*almomq*ca^2*cf*scripth432
-31104*sqrt(3)*almomq*ca^2*cf*z3
-7290*sqrt(3)*almomq*ca^2*cf
+12608*sqrt(3)*almomq*ca*cf^2*pi^4
-136800*sqrt(3)*almomq*ca*cf^2*pi^2
+71280*sqrt(3)*almomq*ca*cf^2*scripth312
+71280*sqrt(3)*almomq*ca*cf^2*scripth432
-15552*sqrt(3)*almomq*ca*cf^2*z3
+19440*sqrt(3)*almomq*ca*cf^2
-2432*sqrt(3)*almomq*ca*cf*nf*pi^4*tf
-576*sqrt(3)*almomq*ca*cf*nf*pi^2*tf
-5184*sqrt(3)*almomq*ca*cf*nf*scripth312*tf
-5184*sqrt(3)*almomq*ca*cf*nf*scripth432*tf
+7776*sqrt(3)*almomq*ca*cf*nf*tf
+5120*sqrt(3)*almomq*cf^3*pi^4
+373248*sqrt(3)*almomq*cf^3*pi^2
-62208*sqrt(3)*almomq*cf^3*scripth312
-62208*sqrt(3)*almomq*cf^3*scripth432
-62208*sqrt(3)*almomq*cf^3*z3
+606528*sqrt(3)*almomq*cf^3
-11264*sqrt(3)*almomq*cf^2*nf*pi^4*tf
-39168*sqrt(3)*almomq*cf^2*nf*pi^2*tf
-10368*sqrt(3)*almomq*cf^2*nf*scripth312*tf
-10368*sqrt(3)*almomq*cf^2*nf*scripth432*tf
-62208*sqrt(3)*almomq*cf^2*nf*tf
+3472*sqrt(3)*ca^2*cf*pi^4
-140076*sqrt(3)*ca^2*cf*pi^2
+88128*sqrt(3)*ca^2*cf*scripth312
+88128*sqrt(3)*ca^2*cf*scripth432
+405486*sqrt(3)*ca^2*cf*z3
-484056*sqrt(3)*ca^2*cf
+51584*sqrt(3)*ca*cf^2*pi^4
+444960*sqrt(3)*ca*cf^2*pi^2
+171072*sqrt(3)*ca*cf^2*scripth312
+171072*sqrt(3)*ca*cf^2*scripth432
+274752*sqrt(3)*ca*cf^2*z3
-302616*sqrt(3)*ca*cf^2
-6144*sqrt(3)*ca*cf*nf*pi^4*tf
-13824*sqrt(3)*ca*cf*nf*pi^2*tf
-51840*sqrt(3)*ca*cf*nf*scripth312*tf
-51840*sqrt(3)*ca*cf*nf*scripth432*tf
-51840*sqrt(3)*ca*cf*nf*tf*z3
+318816*sqrt(3)*ca*cf*nf*tf
+7936*sqrt(3)*cf^3*pi^4
-314496*sqrt(3)*cf^3*pi^2
+31104*sqrt(3)*cf^3*scripth312
+31104*sqrt(3)*cf^3*scripth432
+435456*sqrt(3)*cf^3*z3
-1084752*sqrt(3)*cf^3
-10752*sqrt(3)*cf^2*nf*pi^4*tf
+34560*sqrt(3)*cf^2*nf*pi^2*tf
-62208*sqrt(3)*cf^2*nf*scripth312*tf
-62208*sqrt(3)*cf^2*nf*scripth432*tf
-82944*sqrt(3)*cf^2*nf*tf*z3
+336960*sqrt(3)*cf^2*nf*tf
-62208*sqrt(3)*cf*nf^2*tf^2
-729*ln(3)^2*almomq^2*ca^2*cf*pi
+1296*ln(3)^2*almomq^2*ca*cf^2*pi
-1134*ln(3)^2*almomq*ca^2*cf*pi
+10368*ln(3)^2*almomq*ca*cf^2*pi
-5184*ln(3)^2*almomq*cf^3*pi
+9369*ln(3)^2*ca^2*cf*pi
-23112*ln(3)^2*ca*cf^2*pi
-432*ln(3)^2*ca*cf*nf*pi*tf
-2592*ln(3)^2*cf^3*pi
+3456*ln(3)^2*cf^2*nf*pi*tf
+8748*ln(3)*almomq^2*ca^2*cf*pi
-15552*ln(3)*almomq^2*ca*cf^2*pi
+13608*ln(3)*almomq*ca^2*cf*pi
-124416*ln(3)*almomq*ca*cf^2*pi
+62208*ln(3)*almomq*cf^3*pi
-112428*ln(3)*ca^2*cf*pi
+277344*ln(3)*ca*cf^2*pi
+5184*ln(3)*ca*cf*nf*pi*tf
+31104*ln(3)*cf^3*pi
-41472*ln(3)*cf^2*nf*pi*tf
+783*almomq^2*ca^2*cf*pi^3
-1392*almomq^2*ca*cf^2*pi^3
+1218*almomq*ca^2*cf*pi^3
-11136*almomq*ca*cf^2*pi^3
+5568*almomq*cf^3*pi^3
-10063*ca^2*cf*pi^3
+24824*ca*cf^2*pi^3
+464*ca*cf*nf*pi^3*tf
+2784*cf^3*pi^3
-3712*cf^2*nf*pi^3*tf)/(7776*sqrt(3))*amomq^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     MOMg scheme

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

beta_momg :=

- ep*amomg + ( - 36*psiprime(1/3)*almomg^2*ca*ep
+162*psiprime(1/3)*almomg*ca*ep
-138*psiprime(1/3)*ca*ep
+384*psiprime(1/3)*ep*nf*tf
-27*almomg^3*ca*ep
+24*almomg^2*ca*ep*pi^2
+162*almomg^2*ca*ep
-108*almomg*ca*ep*pi^2
-243*almomg*ca*ep
+92*ca*ep*pi^2
-2376*ca*ep
-1188*ca
-256*ep*nf*pi^2*tf
+864*ep*nf*tf
+432*nf*tf)/324*amomg^2
+(1296*sqrt(3)*psiprime(1/3)^2*almomg^4*ca^2*ep
-11664*sqrt(3)*psiprime(1/3)^2*almomg^3*ca^2*ep
+36180*sqrt(3)*psiprime(1/3)^2*almomg^2*ca^2*ep
-27648*sqrt(3)*psiprime(1/3)^2*almomg^2*ca*ep*nf*tf
-44712*sqrt(3)*psiprime(1/3)^2*almomg*ca^2*ep
+124416*sqrt(3)*psiprime(1/3)^2*almomg*ca*ep*nf*tf
+19044*sqrt(3)*psiprime(1/3)^2*ca^2*ep
-105984*sqrt(3)*psiprime(1/3)^2*ca*ep*nf*tf
+147456*sqrt(3)*psiprime(1/3)^2*ep*nf^2*tf^2
+1944*sqrt(3)*psiprime(1/3)*almomg^5*ca^2*ep
-1728*sqrt(3)*psiprime(1/3)*almomg^4*ca^2*ep*pi^2
-22356*sqrt(3)*psiprime(1/3)*almomg^4*ca^2*ep
+15552*sqrt(3)*psiprime(1/3)*almomg^3*ca^2*ep*pi^2
-4212*sqrt(3)*psiprime(1/3)*almomg^3*ca^2*ep
-7776*sqrt(3)*psiprime(1/3)*almomg^3*ca^2
-20736*sqrt(3)*psiprime(1/3)*almomg^3*ca*ep*nf*tf
-48240*sqrt(3)*psiprime(1/3)*almomg^2*ca^2*ep*pi^2
-143100*sqrt(3)*psiprime(1/3)*almomg^2*ca^2*ep
+51192*sqrt(3)*psiprime(1/3)*almomg^2*ca^2
+36864*sqrt(3)*psiprime(1/3)*almomg^2*ca*ep*nf*pi^2*tf
+38016*sqrt(3)*psiprime(1/3)*almomg^2*ca*ep*nf*tf
-20736*sqrt(3)*psiprime(1/3)*almomg^2*ca*nf*tf
+59616*sqrt(3)*psiprime(1/3)*almomg*ca^2*ep*pi^2
-499284*sqrt(3)*psiprime(1/3)*almomg*ca^2*ep
-75816*sqrt(3)*psiprime(1/3)*almomg*ca^2
-165888*sqrt(3)*psiprime(1/3)*almomg*ca*ep*nf*pi^2*tf
-134784*sqrt(3)*psiprime(1/3)*almomg*ca*ep*nf*tf
+46656*sqrt(3)*psiprime(1/3)*almomg*ca*nf*tf
-25392*sqrt(3)*psiprime(1/3)*ca^2*ep*pi^2
+3187296*sqrt(3)*psiprime(1/3)*ca^2*ep
+141312*sqrt(3)*psiprime(1/3)*ca*ep*nf*pi^2*tf
-1764288*sqrt(3)*psiprime(1/3)*ca*ep*nf*tf
+497664*sqrt(3)*psiprime(1/3)*cf*ep*nf*tf
-196608*sqrt(3)*psiprime(1/3)*ep*nf^2*pi^2*tf^2
+110592*sqrt(3)*psiprime(1/3)*ep*nf^2*tf^2
+162*sqrt(3)*psiprime3(1/3)*almomg^3*ca^2*ep
+1944*sqrt(3)*psiprime3(1/3)*almomg^2*ca^2*ep
-17820*sqrt(3)*psiprime3(1/3)*almomg*ca^2*ep
+33534*sqrt(3)*psiprime3(1/3)*ca^2*ep
-41472*sqrt(3)*psiprime3(1/3)*cf*ep*nf*tf
-139968*sqrt(3)*ss2(pi/6)*almomg^3*ca^2*ep
-69984*sqrt(3)*ss2(pi/6)*almomg^2*ca^2*ep
-4408992*sqrt(3)*ss2(pi/6)*almomg*ca^2*ep
+24214464*sqrt(3)*ss2(pi/6)*ca^2*ep
-11197440*sqrt(3)*ss2(pi/6)*ca*ep*nf*tf
+279936*sqrt(3)*ss2(pi/2)*almomg^3*ca^2*ep
+139968*sqrt(3)*ss2(pi/2)*almomg^2*ca^2*ep
+8817984*sqrt(3)*ss2(pi/2)*almomg*ca^2*ep
-48428928*sqrt(3)*ss2(pi/2)*ca^2*ep
+22394880*sqrt(3)*ss2(pi/2)*ca*ep*nf*tf
+233280*sqrt(3)*ss3(pi/6)*almomg^3*ca^2*ep
+116640*sqrt(3)*ss3(pi/6)*almomg^2*ca^2*ep
+7348320*sqrt(3)*ss3(pi/6)*almomg*ca^2*ep
-40357440*sqrt(3)*ss3(pi/6)*ca^2*ep
+18662400*sqrt(3)*ss3(pi/6)*ca*ep*nf*tf
-186624*sqrt(3)*ss3(pi/2)*almomg^3*ca^2*ep
-93312*sqrt(3)*ss3(pi/2)*almomg^2*ca^2*ep
-5878656*sqrt(3)*ss3(pi/2)*almomg*ca^2*ep
+32285952*sqrt(3)*ss3(pi/2)*ca^2*ep
-14929920*sqrt(3)*ss3(pi/2)*ca*ep*nf*tf
+729*sqrt(3)*almomg^6*ca^2*ep
-1296*sqrt(3)*almomg^5*ca^2*ep*pi^2
-8748*sqrt(3)*almomg^5*ca^2*ep
+576*sqrt(3)*almomg^4*ca^2*ep*pi^4
+14904*sqrt(3)*almomg^4*ca^2*ep*pi^2
+19683*sqrt(3)*almomg^4*ca^2*ep
-8748*sqrt(3)*almomg^4*ca^2
-5616*sqrt(3)*almomg^3*ca^2*ep*pi^4
+2808*sqrt(3)*almomg^3*ca^2*ep*pi^2
-2916*sqrt(3)*almomg^3*ca^2*ep*scripth312
-2916*sqrt(3)*almomg^3*ca^2*ep*scripth432
-11664*sqrt(3)*almomg^3*ca^2*ep*z3
+145800*sqrt(3)*almomg^3*ca^2*ep
+5184*sqrt(3)*almomg^3*ca^2*pi^2
+72900*sqrt(3)*almomg^3*ca^2
+13824*sqrt(3)*almomg^3*ca*ep*nf*pi^2*tf
-46656*sqrt(3)*almomg^3*ca*ep*nf*tf
-23328*sqrt(3)*almomg^3*ca*nf*tf
+10896*sqrt(3)*almomg^2*ca^2*ep*pi^4
+95400*sqrt(3)*almomg^2*ca^2*ep*pi^2
-29160*sqrt(3)*almomg^2*ca^2*ep*scripth312
-29160*sqrt(3)*almomg^2*ca^2*ep*scripth432
+2916*sqrt(3)*almomg^2*ca^2*ep*z3
-422577*sqrt(3)*almomg^2*ca^2*ep
-34128*sqrt(3)*almomg^2*ca^2*pi^2
-177876*sqrt(3)*almomg^2*ca^2
-12288*sqrt(3)*almomg^2*ca*ep*nf*pi^4*tf
-25344*sqrt(3)*almomg^2*ca*ep*nf*pi^2*tf
+225504*sqrt(3)*almomg^2*ca*ep*nf*tf
+13824*sqrt(3)*almomg^2*ca*nf*pi^2*tf
+93312*sqrt(3)*almomg^2*ca*nf*tf
+27648*sqrt(3)*almomg*ca^2*ep*pi^4
+332856*sqrt(3)*almomg*ca^2*ep*pi^2
+221616*sqrt(3)*almomg*ca^2*ep*scripth312
+221616*sqrt(3)*almomg*ca^2*ep*scripth432
+664848*sqrt(3)*almomg*ca^2*ep*z3
+14580*sqrt(3)*almomg*ca^2*ep
+50544*sqrt(3)*almomg*ca^2*pi^2
+113724*sqrt(3)*almomg*ca^2
+55296*sqrt(3)*almomg*ca*ep*nf*pi^4*tf
+89856*sqrt(3)*almomg*ca*ep*nf*pi^2*tf
-46656*sqrt(3)*almomg*ca*ep*nf*tf
-31104*sqrt(3)*almomg*ca*nf*pi^2*tf
-69984*sqrt(3)*almomg*ca*nf*tf
-80960*sqrt(3)*ca^2*ep*pi^4
-2124864*sqrt(3)*ca^2*ep*pi^2
+37908*sqrt(3)*ca^2*ep*scripth312
+37908*sqrt(3)*ca^2*ep*scripth432
-2767284*sqrt(3)*ca^2*ep*z3
-5848443*sqrt(3)*ca^2*ep
-793152*sqrt(3)*ca^2
-47104*sqrt(3)*ca*ep*nf*pi^4*tf
+1176192*sqrt(3)*ca*ep*nf*pi^2*tf
-746496*sqrt(3)*ca*ep*nf*scripth312*tf
-746496*sqrt(3)*ca*ep*nf*scripth432*tf
+2985984*sqrt(3)*ca*ep*nf*tf*z3
+3424032*sqrt(3)*ca*ep*nf*tf
+466560*sqrt(3)*ca*nf*tf
+110592*sqrt(3)*cf*ep*nf*pi^4*tf
-331776*sqrt(3)*cf*ep*nf*pi^2*tf
+1492992*sqrt(3)*cf*ep*nf*scripth312*tf
+1492992*sqrt(3)*cf*ep*nf*scripth432*tf
-2239488*sqrt(3)*cf*ep*nf*tf*z3
+2379456*sqrt(3)*cf*ep*nf*tf
+279936*sqrt(3)*cf*nf*tf
+65536*sqrt(3)*ep*nf^2*pi^4*tf^2
-73728*sqrt(3)*ep*nf^2*pi^2*tf^2
+20736*sqrt(3)*ep*nf^2*tf^2
-972*ln(3)^2*almomg^3*ca^2*ep*pi
-486*ln(3)^2*almomg^2*ca^2*ep*pi
-30618*ln(3)^2*almomg*ca^2*ep*pi
+168156*ln(3)^2*ca^2*ep*pi
-77760*ln(3)^2*ca*ep*nf*pi*tf
+11664*ln(3)*almomg^3*ca^2*ep*pi
+5832*ln(3)*almomg^2*ca^2*ep*pi
+367416*ln(3)*almomg*ca^2*ep*pi
-2017872*ln(3)*ca^2*ep*pi
+933120*ln(3)*ca*ep*nf*pi*tf
+1044*almomg^3*ca^2*ep*pi^3
+522*almomg^2*ca^2*ep*pi^3
+32886*almomg*ca^2*ep*pi^3
-180612*ca^2*ep*pi^3
+83520*ca*ep*nf*pi^3*tf)/(69984*sqrt(3))*amomg^3;

gamma_A_momg := 

( - 9*almomg^2*ca*ep - 18*almomg*ca*ep + 18*almomg*ca - 97*ca*ep - 78*ca 
+ 80*ep*nf*tf + 48*nf*tf)/36*amomg + (324*psiprime(1/3)*almomg^4*ca^2*ep
-810*psiprime(1/3)*almomg^3*ca^2*ep
-648*psiprime(1/3)*almomg^3*ca^2
+1818*psiprime(1/3)*almomg^2*ca^2*ep
+5724*psiprime(1/3)*almomg^2*ca^2
-6336*psiprime(1/3)*almomg^2*ca*ep*nf*tf
-1728*psiprime(1/3)*almomg^2*ca*nf*tf
-13230*psiprime(1/3)*almomg*ca^2*ep
-15120*psiprime(1/3)*almomg*ca^2
+6048*psiprime(1/3)*almomg*ca*ep*nf*tf
+14688*psiprime(1/3)*almomg*ca*nf*tf
+13386*psiprime(1/3)*ca^2*ep
+10764*psiprime(1/3)*ca^2
-48288*psiprime(1/3)*ca*ep*nf*tf
-36576*psiprime(1/3)*ca*nf*tf
+30720*psiprime(1/3)*ep*nf^2*tf^2
+18432*psiprime(1/3)*nf^2*tf^2
+243*almomg^5*ca^2*ep
-216*almomg^4*ca^2*ep*pi^2
-1701*almomg^4*ca^2*ep
-486*almomg^4*ca^2
+540*almomg^3*ca^2*ep*pi^2
-6858*almomg^3*ca^2*ep
+432*almomg^3*ca^2*pi^2
+3564*almomg^3*ca^2
-2160*almomg^3*ca*ep*nf*tf
-1296*almomg^3*ca*nf*tf
-1212*almomg^2*ca^2*ep*pi^2
-11826*almomg^2*ca^2*ep
-3816*almomg^2*ca^2*pi^2
-12150*almomg^2*ca^2
+4224*almomg^2*ca*ep*nf*pi^2*tf
+5184*almomg^2*ca*ep*nf*tf
+1152*almomg^2*ca*nf*pi^2*tf
+3888*almomg^2*ca*nf*tf
+8820*almomg*ca^2*ep*pi^2
-46656*almomg*ca^2*ep*z3
+56700*almomg*ca^2*ep
+10080*almomg*ca^2*pi^2
-810*almomg*ca^2
-4032*almomg*ca*ep*nf*pi^2*tf
-22032*almomg*ca*ep*nf*tf
-9792*almomg*ca*nf*pi^2*tf
-9072*almomg*ca*nf*tf
-8924*ca^2*ep*pi^2
+69984*ca^2*ep*z3
-432792*ca^2*ep
-7176*ca^2*pi^2
-15930*ca^2
+32192*ca*ep*nf*pi^2*tf
+186624*ca*ep*nf*tf*z3
+209880*ca*ep*nf*tf
+24384*ca*nf*pi^2*tf
+13824*ca*nf*tf
-373248*cf*ep*nf*tf*z3
+427680*cf*ep*nf*tf
+46656*cf*nf*tf
-20480*ep*nf^2*pi^2*tf^2
+11520*ep*nf^2*tf^2
-12288*nf^2*pi^2*tf^2
+6912*nf^2*tf^2)/11664*amomg^2;

gamma_psi_momg := 

almomg*cf*(ep + 1)*amomg + (cf*( - 36*psiprime(1/3)*almomg^3*ca*ep
-36*psiprime(1/3)*almomg^3*ca
+162*psiprime(1/3)*almomg^2*ca*ep
+162*psiprime(1/3)*almomg^2*ca
-138*psiprime(1/3)*almomg*ca*ep
-138*psiprime(1/3)*almomg*ca
+384*psiprime(1/3)*almomg*ep*nf*tf
+384*psiprime(1/3)*almomg*nf*tf
-27*almomg^4*ca*ep
-27*almomg^4*ca
+24*almomg^3*ca*ep*pi^2
+243*almomg^3*ca*ep
+24*almomg^3*ca*pi^2
+243*almomg^3*ca
-108*almomg^2*ca*ep*pi^2
+648*almomg^2*ca*ep
-108*almomg^2*ca*pi^2
+162*almomg^2*ca
-324*almomg^2*cf*ep
+92*almomg*ca*ep*pi^2
-1944*almomg*ca*ep*z3
+2709*almomg*ca*ep
+92*almomg*ca*pi^2
-369*almomg*ca
-256*almomg*ep*nf*pi^2*tf
+144*almomg*ep*nf*tf
-256*almomg*nf*pi^2*tf
+144*almomg*nf*tf
-1944*ca*ep*z3
+6642*ca*ep
+2025*ca
-405*cf*ep
-486*cf
-2268*ep*nf*tf
-648*nf*tf))/324*amomg^2;

gamma_c_momg := 

(ca*(almomg - 4*ep - 3))/4*amomg + (ca*( - 72*psiprime(1/3)*almomg^3*ca
+288*psiprime(1/3)*almomg^2*ca*ep
+540*psiprime(1/3)*almomg^2*ca
-1296*psiprime(1/3)*almomg*ca*ep
-1248*psiprime(1/3)*almomg*ca
+768*psiprime(1/3)*almomg*nf*tf
+1104*psiprime(1/3)*ca*ep
+828*psiprime(1/3)*ca
-3072*psiprime(1/3)*ep*nf*tf
-2304*psiprime(1/3)*nf*tf
-54*almomg^4*ca
+216*almomg^3*ca*ep
+48*almomg^3*ca*pi^2
+648*almomg^3*ca
-192*almomg^2*ca*ep*pi^2
+972*almomg^2*ca*ep*z3
-3240*almomg^2*ca*ep
-360*almomg^2*ca*pi^2
-1134*almomg^2*ca
+864*almomg*ca*ep*pi^2
-1944*almomg*ca*ep*z3
+2511*almomg*ca*ep
+832*almomg*ca*pi^2
-1710*almomg*ca
-512*almomg*nf*pi^2*tf
+288*almomg*nf*tf
-736*ca*ep*pi^2
+4860*ca*ep*z3
-30861*ca*ep
-552*ca*pi^2
-378*ca
+2048*ep*nf*pi^2*tf
+13608*ep*nf*tf
+1536*nf*pi^2*tf
+432*nf*tf))/2592*amomg^2;

gamma_mass_momg :=

(cf*(3*psiprime(1/3)*almomg*ep
+9*psiprime(1/3)*ep
-2*almomg*ep*pi^2
-9*almomg*ep
-6*ep*pi^2
-36*ep
-27))/9*amomg
+(cf*(
-108*sqrt(3)*psiprime(1/3)^2*almomg^3*ca*ep
+162*sqrt(3)*psiprime(1/3)^2*almomg^2*ca*ep
+324*sqrt(3)*psiprime(1/3)^2*almomg^2*cf*ep
+1044*sqrt(3)*psiprime(1/3)^2*almomg*ca*ep
+1944*sqrt(3)*psiprime(1/3)^2*almomg*cf*ep
+1152*sqrt(3)*psiprime(1/3)^2*almomg*ep*nf*tf
-2538*sqrt(3)*psiprime(1/3)^2*ca*ep
+5508*sqrt(3)*psiprime(1/3)^2*cf*ep
+3456*sqrt(3)*psiprime(1/3)^2*ep*nf*tf
-81*sqrt(3)*psiprime(1/3)*almomg^4*ca*ep
+144*sqrt(3)*psiprime(1/3)*almomg^3*ca*ep*pi^2
+810*sqrt(3)*psiprime(1/3)*almomg^3*ca*ep
-216*sqrt(3)*psiprime(1/3)*almomg^2*ca*ep*pi^2
+2511*sqrt(3)*psiprime(1/3)*almomg^2*ca*ep
+1458*sqrt(3)*psiprime(1/3)*almomg^2*ca
-432*sqrt(3)*psiprime(1/3)*almomg^2*cf*ep*pi^2
-1944*sqrt(3)*psiprime(1/3)*almomg^2*cf*ep
-1392*sqrt(3)*psiprime(1/3)*almomg*ca*ep*pi^2
-4482*sqrt(3)*psiprime(1/3)*almomg*ca*ep
-2916*sqrt(3)*psiprime(1/3)*almomg*ca
-2592*sqrt(3)*psiprime(1/3)*almomg*cf*ep*pi^2
+5832*sqrt(3)*psiprime(1/3)*almomg*cf*ep
-1536*sqrt(3)*psiprime(1/3)*almomg*ep*nf*pi^2*tf
-3024*sqrt(3)*psiprime(1/3)*almomg*ep*nf*tf
+3384*sqrt(3)*psiprime(1/3)*ca*ep*pi^2
+57618*sqrt(3)*psiprime(1/3)*ca*ep
+14418*sqrt(3)*psiprime(1/3)*ca
-7344*sqrt(3)*psiprime(1/3)*cf*ep*pi^2
-27216*sqrt(3)*psiprime(1/3)*cf*ep
-4608*sqrt(3)*psiprime(1/3)*ep*nf*pi^2*tf
-19008*sqrt(3)*psiprime(1/3)*ep*nf*tf
-14256*sqrt(3)*psiprime(1/3)*nf*tf
-81*sqrt(3)*psiprime3(1/3)*almomg*ca*ep
-324*sqrt(3)*psiprime3(1/3)*almomg*cf*ep
-405*sqrt(3)*psiprime3(1/3)*ca*ep
-648*sqrt(3)*psiprime3(1/3)*cf*ep
+69984*sqrt(3)*ss2(pi/6)*ca*ep
-139968*sqrt(3)*ss2(pi/6)*cf*ep
-139968*sqrt(3)*ss2(pi/2)*ca*ep
+279936*sqrt(3)*ss2(pi/2)*cf*ep
-116640*sqrt(3)*ss3(pi/6)*ca*ep
+233280*sqrt(3)*ss3(pi/6)*cf*ep
+93312*sqrt(3)*ss3(pi/2)*ca*ep
-186624*sqrt(3)*ss3(pi/2)*cf*ep
+54*sqrt(3)*almomg^4*ca*ep*pi^2
+243*sqrt(3)*almomg^4*ca*ep
-48*sqrt(3)*almomg^3*ca*ep*pi^4
-540*sqrt(3)*almomg^3*ca*ep*pi^2
-1215*sqrt(3)*almomg^3*ca*ep
+729*sqrt(3)*almomg^3*ca
+72*sqrt(3)*almomg^2*ca*ep*pi^4
-1674*sqrt(3)*almomg^2*ca*ep*pi^2
-9477*sqrt(3)*almomg^2*ca*ep
-972*sqrt(3)*almomg^2*ca*pi^2
-5832*sqrt(3)*almomg^2*ca
+144*sqrt(3)*almomg^2*cf*ep*pi^4
+1296*sqrt(3)*almomg^2*cf*ep*pi^2
+2916*sqrt(3)*almomg^2*cf*ep
+680*sqrt(3)*almomg*ca*ep*pi^4
+2988*sqrt(3)*almomg*ca*ep*pi^2
+2916*sqrt(3)*almomg*ca*ep*scripth312
+2916*sqrt(3)*almomg*ca*ep*scripth432
+1863*sqrt(3)*almomg*ca*ep
+1944*sqrt(3)*almomg*ca*pi^2
+2187*sqrt(3)*almomg*ca
+1728*sqrt(3)*almomg*cf*ep*pi^4
-3888*sqrt(3)*almomg*cf*ep*pi^2
+5832*sqrt(3)*almomg*cf*ep*scripth312
+5832*sqrt(3)*almomg*cf*ep*scripth432
+512*sqrt(3)*almomg*ep*nf*pi^4*tf
+2016*sqrt(3)*almomg*ep*nf*pi^2*tf
-1296*sqrt(3)*almomg*ep*nf*tf
-48*sqrt(3)*ca*ep*pi^4
-38412*sqrt(3)*ca*ep*pi^2
+14580*sqrt(3)*ca*ep*scripth312
+14580*sqrt(3)*ca*ep*scripth432
+58320*sqrt(3)*ca*ep*z3
-226719*sqrt(3)*ca*ep
-9612*sqrt(3)*ca*pi^2
-25758*sqrt(3)*ca
+4176*sqrt(3)*cf*ep*pi^4
+18144*sqrt(3)*cf*ep*pi^2
+17496*sqrt(3)*cf*ep*scripth312
+17496*sqrt(3)*cf*ep*scripth432
+23328*sqrt(3)*cf*ep*z3
-32805*sqrt(3)*cf*ep
-4374*sqrt(3)*cf
+1536*sqrt(3)*ep*nf*pi^4*tf
+12672*sqrt(3)*ep*nf*pi^2*tf
+49572*sqrt(3)*ep*nf*tf
+9504*sqrt(3)*nf*pi^2*tf
+1944*sqrt(3)*nf*tf
+486*ln(3)^2*ca*ep*pi
-972*ln(3)^2*cf*ep*pi
-5832*ln(3)*ca*ep*pi
+11664*ln(3)*cf*ep*pi
-522*ca*ep*pi^3
+1044*cf*ep*pi^3))/(2916*sqrt(3))*amomg^2
+(
-14256*sqrt(3)*psiprime(1/3)^2*almomg^4*ca^2*cf
+89424*sqrt(3)*psiprime(1/3)^2*almomg^3*ca^2*cf
+7776*sqrt(3)*psiprime(1/3)^2*almomg^3*ca*cf^2
-317196*sqrt(3)*psiprime(1/3)^2*almomg^2*ca^2*cf
+46656*sqrt(3)*psiprime(1/3)^2*almomg^2*ca*cf^2
+290304*sqrt(3)*psiprime(1/3)^2*almomg^2*ca*cf*nf*tf
+766584*sqrt(3)*psiprime(1/3)^2*almomg*ca^2*cf
+241056*sqrt(3)*psiprime(1/3)^2*almomg*ca*cf^2
-891648*sqrt(3)*psiprime(1/3)^2*almomg*ca*cf*nf*tf
-62208*sqrt(3)*psiprime(1/3)^2*almomg*cf^2*nf*tf
-798588*sqrt(3)*psiprime(1/3)^2*ca^2*cf
+969408*sqrt(3)*psiprime(1/3)^2*ca*cf^2
+2200320*sqrt(3)*psiprime(1/3)^2*ca*cf*nf*tf
-352512*sqrt(3)*psiprime(1/3)^2*cf^2*nf*tf
-1474560*sqrt(3)*psiprime(1/3)^2*cf*nf^2*tf^2
-17496*sqrt(3)*psiprime(1/3)*almomg^5*ca^2*cf
+19008*sqrt(3)*psiprime(1/3)*almomg^4*ca^2*cf*pi^2
+199260*sqrt(3)*psiprime(1/3)*almomg^4*ca^2*cf
-119232*sqrt(3)*psiprime(1/3)*almomg^3*ca^2*cf*pi^2
-286416*sqrt(3)*psiprime(1/3)*almomg^3*ca^2*cf
-10368*sqrt(3)*psiprime(1/3)*almomg^3*ca*cf^2*pi^2
-46656*sqrt(3)*psiprime(1/3)*almomg^3*ca*cf^2
+176256*sqrt(3)*psiprime(1/3)*almomg^3*ca*cf*nf*tf
+422928*sqrt(3)*psiprime(1/3)*almomg^2*ca^2*cf*pi^2
+1598292*sqrt(3)*psiprime(1/3)*almomg^2*ca^2*cf
-62208*sqrt(3)*psiprime(1/3)*almomg^2*ca*cf^2*pi^2
-23328*sqrt(3)*psiprime(1/3)*almomg^2*ca*cf^2
-387072*sqrt(3)*psiprime(1/3)*almomg^2*ca*cf*nf*pi^2*tf
-1067904*sqrt(3)*psiprime(1/3)*almomg^2*ca*cf*nf*tf
-1022112*sqrt(3)*psiprime(1/3)*almomg*ca^2*cf*pi^2
-690120*sqrt(3)*psiprime(1/3)*almomg*ca^2*cf
-321408*sqrt(3)*psiprime(1/3)*almomg*ca*cf^2*pi^2
+513216*sqrt(3)*psiprime(1/3)*almomg*ca*cf^2
+1188864*sqrt(3)*psiprime(1/3)*almomg*ca*cf*nf*pi^2*tf
+1181952*sqrt(3)*psiprime(1/3)*almomg*ca*cf*nf*tf
+82944*sqrt(3)*psiprime(1/3)*almomg*cf^2*nf*pi^2*tf
-186624*sqrt(3)*psiprime(1/3)*almomg*cf^2*nf*tf
+1064784*sqrt(3)*psiprime(1/3)*ca^2*cf*pi^2
-1419552*sqrt(3)*psiprime(1/3)*ca^2*cf
-1292544*sqrt(3)*psiprime(1/3)*ca*cf^2*pi^2
-4611168*sqrt(3)*psiprime(1/3)*ca*cf^2
-2933760*sqrt(3)*psiprime(1/3)*ca*cf*nf*pi^2*tf
-195264*sqrt(3)*psiprime(1/3)*ca*cf*nf*tf
+470016*sqrt(3)*psiprime(1/3)*cf^2*nf*pi^2*tf
-808704*sqrt(3)*psiprime(1/3)*cf^2*nf*tf
+1966080*sqrt(3)*psiprime(1/3)*cf*nf^2*pi^2*tf^2
-276480*sqrt(3)*psiprime(1/3)*cf*nf^2*tf^2
-486*sqrt(3)*psiprime3(1/3)*almomg^3*ca^2*cf
-6804*sqrt(3)*psiprime3(1/3)*almomg^2*ca^2*cf
-3888*sqrt(3)*psiprime3(1/3)*almomg^2*ca*cf^2
+43416*sqrt(3)*psiprime3(1/3)*almomg*ca^2*cf
-40176*sqrt(3)*psiprime3(1/3)*almomg*ca*cf^2
+2592*sqrt(3)*psiprime3(1/3)*almomg*ca*cf*nf*tf
+10368*sqrt(3)*psiprime3(1/3)*almomg*cf^2*nf*tf
-171882*sqrt(3)*psiprime3(1/3)*ca^2*cf
-114048*sqrt(3)*psiprime3(1/3)*ca*cf^2
+25920*sqrt(3)*psiprime3(1/3)*ca*cf*nf*tf
+165888*sqrt(3)*psiprime3(1/3)*cf^2*nf*tf
+419904*sqrt(3)*ss2(pi/6)*almomg^3*ca^2*cf
+209952*sqrt(3)*ss2(pi/6)*almomg^2*ca^2*cf
+13226976*sqrt(3)*ss2(pi/6)*almomg*ca^2*cf
-60326208*sqrt(3)*ss2(pi/6)*ca^2*cf
-24634368*sqrt(3)*ss2(pi/6)*ca*cf^2
+29113344*sqrt(3)*ss2(pi/6)*ca*cf*nf*tf
+8957952*sqrt(3)*ss2(pi/6)*cf^2*nf*tf
-839808*sqrt(3)*ss2(pi/2)*almomg^3*ca^2*cf
-419904*sqrt(3)*ss2(pi/2)*almomg^2*ca^2*cf
-26453952*sqrt(3)*ss2(pi/2)*almomg*ca^2*cf
+120652416*sqrt(3)*ss2(pi/2)*ca^2*cf
+49268736*sqrt(3)*ss2(pi/2)*ca*cf^2
-58226688*sqrt(3)*ss2(pi/2)*ca*cf*nf*tf
-17915904*sqrt(3)*ss2(pi/2)*cf^2*nf*tf
-699840*sqrt(3)*ss3(pi/6)*almomg^3*ca^2*cf
-349920*sqrt(3)*ss3(pi/6)*almomg^2*ca^2*cf
-22044960*sqrt(3)*ss3(pi/6)*almomg*ca^2*cf
+100543680*sqrt(3)*ss3(pi/6)*ca^2*cf
+41057280*sqrt(3)*ss3(pi/6)*ca*cf^2
-48522240*sqrt(3)*ss3(pi/6)*ca*cf*nf*tf
-14929920*sqrt(3)*ss3(pi/6)*cf^2*nf*tf
+559872*sqrt(3)*ss3(pi/2)*almomg^3*ca^2*cf
+279936*sqrt(3)*ss3(pi/2)*almomg^2*ca^2*cf
+17635968*sqrt(3)*ss3(pi/2)*almomg*ca^2*cf
-80434944*sqrt(3)*ss3(pi/2)*ca^2*cf
-32845824*sqrt(3)*ss3(pi/2)*ca*cf^2
+38817792*sqrt(3)*ss3(pi/2)*ca*cf*nf*tf
+11943936*sqrt(3)*ss3(pi/2)*cf^2*nf*tf
-5103*sqrt(3)*almomg^6*ca^2*cf
+11664*sqrt(3)*almomg^5*ca^2*cf*pi^2
+86022*sqrt(3)*almomg^5*ca^2*cf
-6336*sqrt(3)*almomg^4*ca^2*cf*pi^4
-132840*sqrt(3)*almomg^4*ca^2*cf*pi^2
-312741*sqrt(3)*almomg^4*ca^2*cf
+41040*sqrt(3)*almomg^3*ca^2*cf*pi^4
+190944*sqrt(3)*almomg^3*ca^2*cf*pi^2
+8748*sqrt(3)*almomg^3*ca^2*cf*scripth312
+8748*sqrt(3)*almomg^3*ca^2*cf*scripth432
+34992*sqrt(3)*almomg^3*ca^2*cf*z3
-208008*sqrt(3)*almomg^3*ca^2*cf
+3456*sqrt(3)*almomg^3*ca*cf^2*pi^4
+31104*sqrt(3)*almomg^3*ca*cf^2*pi^2
+104976*sqrt(3)*almomg^3*ca*cf^2
-117504*sqrt(3)*almomg^3*ca*cf*nf*pi^2*tf
+7776*sqrt(3)*almomg^3*ca*cf*nf*tf
-122832*sqrt(3)*almomg^2*ca^2*cf*pi^4
-1065528*sqrt(3)*almomg^2*ca^2*cf*pi^2
+122472*sqrt(3)*almomg^2*ca^2*cf*scripth312
+122472*sqrt(3)*almomg^2*ca^2*cf*scripth432
-8748*sqrt(3)*almomg^2*ca^2*cf*z3
-584901*sqrt(3)*almomg^2*ca^2*cf
+31104*sqrt(3)*almomg^2*ca*cf^2*pi^4
+15552*sqrt(3)*almomg^2*ca*cf^2*pi^2
+69984*sqrt(3)*almomg^2*ca*cf^2*scripth312
+69984*sqrt(3)*almomg^2*ca*cf^2*scripth432
+129024*sqrt(3)*almomg^2*ca*cf*nf*pi^4*tf
+711936*sqrt(3)*almomg^2*ca*cf*nf*pi^2*tf
-178848*sqrt(3)*almomg^2*ca*cf*nf*tf
+224928*sqrt(3)*almomg*ca^2*cf*pi^4
+460080*sqrt(3)*almomg*ca^2*cf*pi^2
-303264*sqrt(3)*almomg*ca^2*cf*scripth312
-303264*sqrt(3)*almomg*ca^2*cf*scripth432
-1994544*sqrt(3)*almomg*ca^2*cf*z3
+1663578*sqrt(3)*almomg*ca^2*cf
+214272*sqrt(3)*almomg*ca*cf^2*pi^4
-342144*sqrt(3)*almomg*ca*cf^2*pi^2
+723168*sqrt(3)*almomg*ca*cf^2*scripth312
+723168*sqrt(3)*almomg*ca*cf^2*scripth432
+314928*sqrt(3)*almomg*ca*cf^2
-403200*sqrt(3)*almomg*ca*cf*nf*pi^4*tf
-787968*sqrt(3)*almomg*ca*cf*nf*pi^2*tf
-93312*sqrt(3)*almomg*ca*cf*nf*scripth312*tf
-93312*sqrt(3)*almomg*ca*cf*nf*scripth432*tf
-116640*sqrt(3)*almomg*ca*cf*nf*tf
-55296*sqrt(3)*almomg*cf^2*nf*pi^4*tf
+124416*sqrt(3)*almomg*cf^2*nf*pi^2*tf
-186624*sqrt(3)*almomg*cf^2*nf*scripth312*tf
-186624*sqrt(3)*almomg*cf^2*nf*scripth432*tf
+103424*sqrt(3)*ca^2*cf*pi^4
+946368*sqrt(3)*ca^2*cf*pi^2
+2452356*sqrt(3)*ca^2*cf*scripth312
+2452356*sqrt(3)*ca^2*cf*scripth432
+18566172*sqrt(3)*ca^2*cf*z3
-17832879*sqrt(3)*ca^2*cf
+734976*sqrt(3)*ca*cf^2*pi^4
+3074112*sqrt(3)*ca*cf^2*pi^2
+3079296*sqrt(3)*ca*cf^2*scripth312
+3079296*sqrt(3)*ca*cf^2*scripth432
+4105728*sqrt(3)*ca*cf^2*z3
+1819584*sqrt(3)*ca*cf^2
+908800*sqrt(3)*ca*cf*nf*pi^4*tf
+130176*sqrt(3)*ca*cf*nf*pi^2*tf
+1306368*sqrt(3)*ca*cf*nf*scripth312*tf
+1306368*sqrt(3)*ca*cf*nf*scripth432*tf
-5971968*sqrt(3)*ca*cf*nf*tf*z3
+6140448*sqrt(3)*ca*cf*nf*tf
-9027936*sqrt(3)*cf^3
-599040*sqrt(3)*cf^2*nf*pi^4*tf
+539136*sqrt(3)*cf^2*nf*pi^2*tf
-5598720*sqrt(3)*cf^2*nf*scripth312*tf
-5598720*sqrt(3)*cf^2*nf*scripth432*tf
-1492992*sqrt(3)*cf^2*nf*tf*z3
+2519424*sqrt(3)*cf^2*nf*tf
-655360*sqrt(3)*cf*nf^2*pi^4*tf^2
+184320*sqrt(3)*cf*nf^2*pi^2*tf^2
-1016064*sqrt(3)*cf*nf^2*tf^2
+2916*ln(3)^2*almomg^3*ca^2*cf*pi
+1458*ln(3)^2*almomg^2*ca^2*cf*pi
+91854*ln(3)^2*almomg*ca^2*cf*pi
-418932*ln(3)^2*ca^2*cf*pi
-171072*ln(3)^2*ca*cf^2*pi
+202176*ln(3)^2*ca*cf*nf*pi*tf
+62208*ln(3)^2*cf^2*nf*pi*tf
-34992*ln(3)*almomg^3*ca^2*cf*pi
-17496*ln(3)*almomg^2*ca^2*cf*pi
-1102248*ln(3)*almomg*ca^2*cf*pi
+5027184*ln(3)*ca^2*cf*pi
+2052864*ln(3)*ca*cf^2*pi
-2426112*ln(3)*ca*cf*nf*pi*tf
-746496*ln(3)*cf^2*nf*pi*tf
-3132*almomg^3*ca^2*cf*pi^3
-1566*almomg^2*ca^2*cf*pi^3
-98658*almomg*ca^2*cf*pi^3
+449964*ca^2*cf*pi^3
+183744*ca*cf^2*pi^3
-217152*ca*cf*nf*pi^3*tf
-66816*cf^2*nf*pi^3*tf)/(139968*sqrt(3))*amomg^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     MOMh scheme

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

beta_momh := 

- ep*amomh + (3*psiprime(1/3)*almomh^2*ca*ep
+24*psiprime(1/3)*almomh*ca*ep
-15*psiprime(1/3)*ca*ep
-2*almomh^2*ca*ep*pi^2
-27*almomh^2*ca*ep
-16*almomh*ca*ep*pi^2
-162*almomh*ca*ep
+10*ca*ep*pi^2
-615*ca*ep
-396*ca
+240*ep*nf*tf
+144*nf*tf)/108*amomh^2
+(18*sqrt(3)*psiprime(1/3)^2*almomh^4*ca^2*ep
+288*sqrt(3)*psiprime(1/3)^2*almomh^3*ca^2*ep
+972*sqrt(3)*psiprime(1/3)^2*almomh^2*ca^2*ep
-1440*sqrt(3)*psiprime(1/3)^2*almomh*ca^2*ep
+450*sqrt(3)*psiprime(1/3)^2*ca^2*ep
-24*sqrt(3)*psiprime(1/3)*almomh^4*ca^2*ep*pi^2
-216*sqrt(3)*psiprime(1/3)*almomh^4*ca^2*ep
-384*sqrt(3)*psiprime(1/3)*almomh^3*ca^2*ep*pi^2
+432*sqrt(3)*psiprime(1/3)*almomh^3*ca^2*ep
+432*sqrt(3)*psiprime(1/3)*almomh^3*ca^2
-1296*sqrt(3)*psiprime(1/3)*almomh^2*ca^2*ep*pi^2
-23280*sqrt(3)*psiprime(1/3)*almomh^2*ca^2*ep
-144*sqrt(3)*psiprime(1/3)*almomh^2*ca^2
+1920*sqrt(3)*psiprime(1/3)*almomh^2*ca*ep*nf*tf
+1152*sqrt(3)*psiprime(1/3)*almomh^2*ca*nf*tf
+1920*sqrt(3)*psiprime(1/3)*almomh*ca^2*ep*pi^2
-5496*sqrt(3)*psiprime(1/3)*almomh*ca^2*ep
-7488*sqrt(3)*psiprime(1/3)*almomh*ca^2
+9984*sqrt(3)*psiprime(1/3)*almomh*ca*ep*nf*tf
+4608*sqrt(3)*psiprime(1/3)*almomh*ca*nf*tf
-600*sqrt(3)*psiprime(1/3)*ca^2*ep*pi^2
+202176*sqrt(3)*psiprime(1/3)*ca^2*ep
-88128*sqrt(3)*psiprime(1/3)*ca*ep*nf*tf
+9*sqrt(3)*psiprime3(1/3)*almomh^3*ca^2*ep
-99*sqrt(3)*psiprime3(1/3)*almomh^2*ca^2*ep
-45*sqrt(3)*psiprime3(1/3)*almomh*ca^2*ep
+1071*sqrt(3)*psiprime3(1/3)*ca^2*ep
+19440*sqrt(3)*ss2(pi/6)*almomh^3*ca^2*ep
-124416*sqrt(3)*ss2(pi/6)*almomh^2*ca^2*ep
+136080*sqrt(3)*ss2(pi/6)*almomh*ca^2*ep
+1275264*sqrt(3)*ss2(pi/6)*ca^2*ep
-497664*sqrt(3)*ss2(pi/6)*ca*ep*nf*tf
-38880*sqrt(3)*ss2(pi/2)*almomh^3*ca^2*ep
+248832*sqrt(3)*ss2(pi/2)*almomh^2*ca^2*ep
-272160*sqrt(3)*ss2(pi/2)*almomh*ca^2*ep
-2550528*sqrt(3)*ss2(pi/2)*ca^2*ep
+995328*sqrt(3)*ss2(pi/2)*ca*ep*nf*tf
-32400*sqrt(3)*ss3(pi/6)*almomh^3*ca^2*ep
+207360*sqrt(3)*ss3(pi/6)*almomh^2*ca^2*ep
-226800*sqrt(3)*ss3(pi/6)*almomh*ca^2*ep
-2125440*sqrt(3)*ss3(pi/6)*ca^2*ep
+829440*sqrt(3)*ss3(pi/6)*ca*ep*nf*tf
+25920*sqrt(3)*ss3(pi/2)*almomh^3*ca^2*ep
-165888*sqrt(3)*ss3(pi/2)*almomh^2*ca^2*ep
+181440*sqrt(3)*ss3(pi/2)*almomh*ca^2*ep
+1700352*sqrt(3)*ss3(pi/2)*ca^2*ep
-663552*sqrt(3)*ss3(pi/2)*ca*ep*nf*tf
+8*sqrt(3)*almomh^4*ca^2*ep*pi^4
+144*sqrt(3)*almomh^4*ca^2*ep*pi^2
+104*sqrt(3)*almomh^3*ca^2*ep*pi^4
-288*sqrt(3)*almomh^3*ca^2*ep*pi^2
-324*sqrt(3)*almomh^3*ca^2*ep*z3
-3888*sqrt(3)*almomh^3*ca^2*ep
-288*sqrt(3)*almomh^3*ca^2*pi^2
-3888*sqrt(3)*almomh^3*ca^2
+696*sqrt(3)*almomh^2*ca^2*ep*pi^4
+15520*sqrt(3)*almomh^2*ca^2*ep*pi^2
-2592*sqrt(3)*almomh^2*ca^2*ep*scripth312
-2592*sqrt(3)*almomh^2*ca^2*ep*scripth432
+11016*sqrt(3)*almomh^2*ca^2*ep*z3
+9936*sqrt(3)*almomh^2*ca^2*ep
+96*sqrt(3)*almomh^2*ca^2*pi^2
+5184*sqrt(3)*almomh^2*ca^2
-1280*sqrt(3)*almomh^2*ca*ep*nf*pi^2*tf
-17280*sqrt(3)*almomh^2*ca*ep*nf*tf
-768*sqrt(3)*almomh^2*ca*nf*pi^2*tf
-10368*sqrt(3)*almomh^2*ca*nf*tf
-520*sqrt(3)*almomh*ca^2*ep*pi^4
+3664*sqrt(3)*almomh*ca^2*ep*pi^2
+11664*sqrt(3)*almomh*ca^2*ep*scripth312
+11664*sqrt(3)*almomh*ca^2*ep*scripth432
-45036*sqrt(3)*almomh*ca^2*ep*z3
+17496*sqrt(3)*almomh*ca^2*ep
+4992*sqrt(3)*almomh*ca^2*pi^2
+50544*sqrt(3)*almomh*ca^2
-6656*sqrt(3)*almomh*ca*ep*nf*pi^2*tf
-41472*sqrt(3)*almomh*ca*ep*nf*tf
-3072*sqrt(3)*almomh*ca*nf*pi^2*tf
-31104*sqrt(3)*almomh*ca*nf*tf
-2656*sqrt(3)*ca^2*ep*pi^4
-134784*sqrt(3)*ca^2*ep*pi^2
-2592*sqrt(3)*ca^2*ep*scripth312
-2592*sqrt(3)*ca^2*ep*scripth432
-51192*sqrt(3)*ca^2*ep*z3
-1165320*sqrt(3)*ca^2*ep
-176256*sqrt(3)*ca^2
+58752*sqrt(3)*ca*ep*nf*pi^2*tf
+331776*sqrt(3)*ca*ep*nf*tf*z3
+551232*sqrt(3)*ca*ep*nf*tf
+103680*sqrt(3)*ca*nf*tf
-497664*sqrt(3)*cf*ep*nf*tf*z3
+570240*sqrt(3)*cf*ep*nf*tf
+62208*sqrt(3)*cf*nf*tf
+135*ln(3)^2*almomh^3*ca^2*ep*pi
-864*ln(3)^2*almomh^2*ca^2*ep*pi
+945*ln(3)^2*almomh*ca^2*ep*pi
+8856*ln(3)^2*ca^2*ep*pi
-3456*ln(3)^2*ca*ep*nf*pi*tf
-1620*ln(3)*almomh^3*ca^2*ep*pi
+10368*ln(3)*almomh^2*ca^2*ep*pi
-11340*ln(3)*almomh*ca^2*ep*pi
-106272*ln(3)*ca^2*ep*pi
+41472*ln(3)*ca*ep*nf*pi*tf
-145*almomh^3*ca^2*ep*pi^3
+928*almomh^2*ca^2*ep*pi^3
-1015*almomh*ca^2*ep*pi^3
-9512*ca^2*ep*pi^3
+3712*ca*ep*nf*pi^3*tf)/(15552*sqrt(3))*amomh^3;

gamma_A_momh := 

( - 9*almomh^2*ca*ep - 18*almomh*ca*ep + 18*almomh*ca - 97*ca*ep - 78*ca 
+ 80*ep*nf*tf + 48*nf*tf)/36*amomh + ( - 27*psiprime(1/3)*almomh^4*ca^2*ep
-270*psiprime(1/3)*almomh^3*ca^2*ep
+54*psiprime(1/3)*almomh^3*ca^2
-588*psiprime(1/3)*almomh^2*ca^2*ep
+198*psiprime(1/3)*almomh^2*ca^2
+240*psiprime(1/3)*almomh^2*ca*ep*nf*tf
+144*psiprime(1/3)*almomh^2*ca*nf*tf
-2058*psiprime(1/3)*almomh*ca^2*ep
-2142*psiprime(1/3)*almomh*ca^2
+1920*psiprime(1/3)*almomh*ca*ep*nf*tf
+1152*psiprime(1/3)*almomh*ca*nf*tf
+1455*psiprime(1/3)*ca^2*ep
+1170*psiprime(1/3)*ca^2
-1200*psiprime(1/3)*ca*ep*nf*tf
-720*psiprime(1/3)*ca*nf*tf
+18*almomh^4*ca^2*ep*pi^2
+180*almomh^3*ca^2*ep*pi^2
-972*almomh^3*ca^2*ep
-36*almomh^3*ca^2*pi^2
-972*almomh^3*ca^2
+392*almomh^2*ca^2*ep*pi^2
+3780*almomh^2*ca^2*ep
-132*almomh^2*ca^2*pi^2
+810*almomh^2*ca^2
-160*almomh^2*ca*ep*nf*pi^2*tf
-4320*almomh^2*ca*ep*nf*tf
-96*almomh^2*ca*nf*pi^2*tf
-2592*almomh^2*ca*nf*tf
+1372*almomh*ca^2*ep*pi^2
-15552*almomh*ca^2*ep*z3
+23571*almomh*ca^2*ep
+1428*almomh*ca^2*pi^2
+9234*almomh*ca^2
-1280*almomh*ca*ep*nf*pi^2*tf
-12960*almomh*ca*ep*nf*tf
-768*almomh*ca*nf*pi^2*tf
-7776*almomh*ca*nf*tf
-970*ca^2*ep*pi^2
+23328*ca^2*ep*z3
-161433*ca^2*ep
-780*ca^2*pi^2
-19116*ca^2
+800*ca*ep*nf*pi^2*tf
+62208*ca*ep*nf*tf*z3
+88776*ca*ep*nf*tf
+480*ca*nf*pi^2*tf
+16848*ca*nf*tf
-124416*cf*ep*nf*tf*z3
+142560*cf*ep*nf*tf
+15552*cf*nf*tf)/3888*amomh^2;

gamma_psi_momh := 

almomh*cf*(ep + 1)*amomh + (cf*(3*psiprime(1/3)*almomh^3*ca*ep
+3*psiprime(1/3)*almomh^3*ca
+24*psiprime(1/3)*almomh^2*ca*ep
+24*psiprime(1/3)*almomh^2*ca
-15*psiprime(1/3)*almomh*ca*ep
-15*psiprime(1/3)*almomh*ca
-2*almomh^3*ca*ep*pi^2
-2*almomh^3*ca*pi^2
-16*almomh^2*ca*ep*pi^2
+135*almomh^2*ca*ep
-16*almomh^2*ca*pi^2
-27*almomh^2*ca
-108*almomh^2*cf*ep
+10*almomh*ca*ep*pi^2
-648*almomh*ca*ep*z3
+1080*almomh*ca*ep
+10*almomh*ca*pi^2
+54*almomh*ca
-648*ca*ep*z3
+2214*ca*ep
+675*ca
-135*cf*ep
-162*cf
-756*ep*nf*tf
-216*nf*tf))/108*amomh^2;

gamma_c_momh := 

(ca*(almomh - 4*ep - 3))/4*amomh + (ca*(6*psiprime(1/3)*almomh^3*ca
-24*psiprime(1/3)*almomh^2*ca*ep
+30*psiprime(1/3)*almomh^2*ca
-192*psiprime(1/3)*almomh*ca*ep
-174*psiprime(1/3)*almomh*ca
+120*psiprime(1/3)*ca*ep
+90*psiprime(1/3)*ca
-4*almomh^3*ca*pi^2
+16*almomh^2*ca*ep*pi^2
+324*almomh^2*ca*ep*z3
-432*almomh^2*ca*ep
-20*almomh^2*ca*pi^2
-54*almomh^2*ca
+128*almomh*ca*ep*pi^2
-648*almomh*ca*ep*z3
+1485*almomh*ca*ep
+116*almomh*ca*pi^2
+270*almomh*ca
-80*ca*ep*pi^2
+1620*ca*ep*z3
-11703*ca*ep
-60*ca*pi^2
-1188*ca
+4920*ep*nf*tf
+432*nf*tf))/864*amomh^2;

gamma_mass_momh := 

(cf*(3*psiprime(1/3)*almomh*ep
+9*psiprime(1/3)*ep
-2*almomh*ep*pi^2
-9*almomh*ep
-6*ep*pi^2
-36*ep
-27))/9*amomh
+(cf*(9*sqrt(3)*psiprime(1/3)^2*almomh^3*ca*ep
+99*sqrt(3)*psiprime(1/3)^2*almomh^2*ca*ep
+108*sqrt(3)*psiprime(1/3)^2*almomh^2*cf*ep
+171*sqrt(3)*psiprime(1/3)^2*almomh*ca*ep
+648*sqrt(3)*psiprime(1/3)^2*almomh*cf*ep
-567*sqrt(3)*psiprime(1/3)^2*ca*ep
+1836*sqrt(3)*psiprime(1/3)^2*cf*ep
-12*sqrt(3)*psiprime(1/3)*almomh^3*ca*ep*pi^2
-27*sqrt(3)*psiprime(1/3)*almomh^3*ca*ep
-132*sqrt(3)*psiprime(1/3)*almomh^2*ca*ep*pi^2
-405*sqrt(3)*psiprime(1/3)*almomh^2*ca*ep
+81*sqrt(3)*psiprime(1/3)*almomh^2*ca
-144*sqrt(3)*psiprime(1/3)*almomh^2*cf*ep*pi^2
-648*sqrt(3)*psiprime(1/3)*almomh^2*cf*ep
-228*sqrt(3)*psiprime(1/3)*almomh*ca*ep*pi^2
-891*sqrt(3)*psiprime(1/3)*almomh*ca*ep
-162*sqrt(3)*psiprime(1/3)*almomh*ca
-864*sqrt(3)*psiprime(1/3)*almomh*cf*ep*pi^2
+1944*sqrt(3)*psiprime(1/3)*almomh*cf*ep
+756*sqrt(3)*psiprime(1/3)*ca*ep*pi^2
+19683*sqrt(3)*psiprime(1/3)*ca*ep
+3969*sqrt(3)*psiprime(1/3)*ca
-2448*sqrt(3)*psiprime(1/3)*cf*ep*pi^2
-9072*sqrt(3)*psiprime(1/3)*cf*ep
-2160*sqrt(3)*psiprime(1/3)*ep*nf*tf
-1296*sqrt(3)*psiprime(1/3)*nf*tf
-27*sqrt(3)*psiprime3(1/3)*almomh*ca*ep
-108*sqrt(3)*psiprime3(1/3)*almomh*cf*ep
-135*sqrt(3)*psiprime3(1/3)*ca*ep
-216*sqrt(3)*psiprime3(1/3)*cf*ep
+23328*sqrt(3)*ss2(pi/6)*ca*ep
-46656*sqrt(3)*ss2(pi/6)*cf*ep
-46656*sqrt(3)*ss2(pi/2)*ca*ep
+93312*sqrt(3)*ss2(pi/2)*cf*ep
-38880*sqrt(3)*ss3(pi/6)*ca*ep
+77760*sqrt(3)*ss3(pi/6)*cf*ep
+31104*sqrt(3)*ss3(pi/2)*ca*ep
-62208*sqrt(3)*ss3(pi/2)*cf*ep
+4*sqrt(3)*almomh^3*ca*ep*pi^4
+18*sqrt(3)*almomh^3*ca*ep*pi^2
+44*sqrt(3)*almomh^2*ca*ep*pi^4
+270*sqrt(3)*almomh^2*ca*ep*pi^2
+486*sqrt(3)*almomh^2*ca*ep
-54*sqrt(3)*almomh^2*ca*pi^2
+243*sqrt(3)*almomh^2*ca
+48*sqrt(3)*almomh^2*cf*ep*pi^4
+432*sqrt(3)*almomh^2*cf*ep*pi^2
+972*sqrt(3)*almomh^2*cf*ep
+148*sqrt(3)*almomh*ca*ep*pi^4
+594*sqrt(3)*almomh*ca*ep*pi^2
+972*sqrt(3)*almomh*ca*ep*scripth312
+972*sqrt(3)*almomh*ca*ep*scripth432
+1944*sqrt(3)*almomh*ca*ep
+108*sqrt(3)*almomh*ca*pi^2
+2916*sqrt(3)*almomh*ca
+576*sqrt(3)*almomh*cf*ep*pi^4
-1296*sqrt(3)*almomh*cf*ep*pi^2
+1944*sqrt(3)*almomh*cf*ep*scripth312
+1944*sqrt(3)*almomh*cf*ep*scripth432
+108*sqrt(3)*ca*ep*pi^4
-13122*sqrt(3)*ca*ep*pi^2
+4860*sqrt(3)*ca*ep*scripth312
+4860*sqrt(3)*ca*ep*scripth432
+19440*sqrt(3)*ca*ep*z3
-81945*sqrt(3)*ca*ep
-2646*sqrt(3)*ca*pi^2
-13365*sqrt(3)*ca
+1392*sqrt(3)*cf*ep*pi^4
+6048*sqrt(3)*cf*ep*pi^2
+5832*sqrt(3)*cf*ep*scripth312
+5832*sqrt(3)*cf*ep*scripth432
+7776*sqrt(3)*cf*ep*z3
-10935*sqrt(3)*cf*ep
-1458*sqrt(3)*cf
+1440*sqrt(3)*ep*nf*pi^2*tf
+18252*sqrt(3)*ep*nf*tf
+864*sqrt(3)*nf*pi^2*tf
+1944*sqrt(3)*nf*tf
+162*ln(3)^2*ca*ep*pi
-324*ln(3)^2*cf*ep*pi
-1944*ln(3)*ca*ep*pi
+3888*ln(3)*cf*ep*pi
-174*ca*ep*pi^3
+348*cf*ep*pi^3))/(972*sqrt(3))*amomh^2
+(162*sqrt(3)*psiprime(1/3)^2*almomh^4*ca^2*cf
+1152*sqrt(3)*psiprime(1/3)^2*almomh^3*ca^2*cf
+1728*sqrt(3)*psiprime(1/3)^2*almomh^3*ca*cf^2
+5004*sqrt(3)*psiprime(1/3)^2*almomh^2*ca^2*cf
+10368*sqrt(3)*psiprime(1/3)^2*almomh^2*ca*cf^2
-2304*sqrt(3)*psiprime(1/3)^2*almomh^2*ca*cf*nf*tf
+56448*sqrt(3)*psiprime(1/3)^2*almomh*ca^2*cf
+53568*sqrt(3)*psiprime(1/3)^2*almomh*ca*cf^2
-18432*sqrt(3)*psiprime(1/3)^2*almomh*ca*cf*nf*tf
-13824*sqrt(3)*psiprime(1/3)^2*almomh*cf^2*nf*tf
-85518*sqrt(3)*psiprime(1/3)^2*ca^2*cf
+215424*sqrt(3)*psiprime(1/3)^2*ca*cf^2
+29952*sqrt(3)*psiprime(1/3)^2*ca*cf*nf*tf
-78336*sqrt(3)*psiprime(1/3)^2*cf^2*nf*tf
-216*sqrt(3)*psiprime(1/3)*almomh^4*ca^2*cf*pi^2
+432*sqrt(3)*psiprime(1/3)*almomh^4*ca^2*cf
-1536*sqrt(3)*psiprime(1/3)*almomh^3*ca^2*cf*pi^2
-432*sqrt(3)*psiprime(1/3)*almomh^3*ca^2*cf
-2304*sqrt(3)*psiprime(1/3)*almomh^3*ca*cf^2*pi^2
-10368*sqrt(3)*psiprime(1/3)*almomh^3*ca*cf^2
-6672*sqrt(3)*psiprime(1/3)*almomh^2*ca^2*cf*pi^2
+1944*sqrt(3)*psiprime(1/3)*almomh^2*ca^2*cf
-13824*sqrt(3)*psiprime(1/3)*almomh^2*ca*cf^2*pi^2
-18144*sqrt(3)*psiprime(1/3)*almomh^2*ca*cf^2
+3072*sqrt(3)*psiprime(1/3)*almomh^2*ca*cf*nf*pi^2*tf
+24192*sqrt(3)*psiprime(1/3)*almomh^2*ca*cf*nf*tf
-75264*sqrt(3)*psiprime(1/3)*almomh*ca^2*cf*pi^2
-476280*sqrt(3)*psiprime(1/3)*almomh*ca^2*cf
-71424*sqrt(3)*psiprime(1/3)*almomh*ca*cf^2*pi^2
+139968*sqrt(3)*psiprime(1/3)*almomh*ca*cf^2
+24576*sqrt(3)*psiprime(1/3)*almomh*ca*cf*nf*pi^2*tf
+114048*sqrt(3)*psiprime(1/3)*almomh*ca*cf*nf*tf
+18432*sqrt(3)*psiprime(1/3)*almomh*cf^2*nf*pi^2*tf
-41472*sqrt(3)*psiprime(1/3)*almomh*cf^2*nf*tf
+114024*sqrt(3)*psiprime(1/3)*ca^2*cf*pi^2
+1461456*sqrt(3)*psiprime(1/3)*ca^2*cf
-287232*sqrt(3)*psiprime(1/3)*ca*cf^2*pi^2
-1051488*sqrt(3)*psiprime(1/3)*ca*cf^2
-39936*sqrt(3)*psiprime(1/3)*ca*cf*nf*pi^2*tf
-540864*sqrt(3)*psiprime(1/3)*ca*cf*nf*tf
+104448*sqrt(3)*psiprime(1/3)*cf^2*nf*pi^2*tf
+262656*sqrt(3)*psiprime(1/3)*cf^2*nf*tf
-27*sqrt(3)*psiprime3(1/3)*almomh^3*ca^2*cf
+81*sqrt(3)*psiprime3(1/3)*almomh^2*ca^2*cf
-864*sqrt(3)*psiprime3(1/3)*almomh^2*ca*cf^2
-2097*sqrt(3)*psiprime3(1/3)*almomh*ca^2*cf
-8928*sqrt(3)*psiprime3(1/3)*almomh*ca*cf^2
+576*sqrt(3)*psiprime3(1/3)*almomh*ca*cf*nf*tf
+2304*sqrt(3)*psiprime3(1/3)*almomh*cf^2*nf*tf
-19053*sqrt(3)*psiprime3(1/3)*ca^2*cf
-25344*sqrt(3)*psiprime3(1/3)*ca*cf^2
+5760*sqrt(3)*psiprime3(1/3)*ca*cf*nf*tf
+9216*sqrt(3)*psiprime3(1/3)*cf^2*nf*tf
-58320*sqrt(3)*ss2(pi/6)*almomh^3*ca^2*cf
+373248*sqrt(3)*ss2(pi/6)*almomh^2*ca^2*cf
-408240*sqrt(3)*ss2(pi/6)*almomh*ca^2*cf
-1088640*sqrt(3)*ss2(pi/6)*ca^2*cf
-5474304*sqrt(3)*ss2(pi/6)*ca*cf^2
+497664*sqrt(3)*ss2(pi/6)*ca*cf*nf*tf
+1990656*sqrt(3)*ss2(pi/6)*cf^2*nf*tf
+116640*sqrt(3)*ss2(pi/2)*almomh^3*ca^2*cf
-746496*sqrt(3)*ss2(pi/2)*almomh^2*ca^2*cf
+816480*sqrt(3)*ss2(pi/2)*almomh*ca^2*cf
+2177280*sqrt(3)*ss2(pi/2)*ca^2*cf
+10948608*sqrt(3)*ss2(pi/2)*ca*cf^2
-995328*sqrt(3)*ss2(pi/2)*ca*cf*nf*tf
-3981312*sqrt(3)*ss2(pi/2)*cf^2*nf*tf
+97200*sqrt(3)*ss3(pi/6)*almomh^3*ca^2*cf
-622080*sqrt(3)*ss3(pi/6)*almomh^2*ca^2*cf
+680400*sqrt(3)*ss3(pi/6)*almomh*ca^2*cf
+1814400*sqrt(3)*ss3(pi/6)*ca^2*cf
+9123840*sqrt(3)*ss3(pi/6)*ca*cf^2
-829440*sqrt(3)*ss3(pi/6)*ca*cf*nf*tf
-3317760*sqrt(3)*ss3(pi/6)*cf^2*nf*tf
-77760*sqrt(3)*ss3(pi/2)*almomh^3*ca^2*cf
+497664*sqrt(3)*ss3(pi/2)*almomh^2*ca^2*cf
-544320*sqrt(3)*ss3(pi/2)*almomh*ca^2*cf
-1451520*sqrt(3)*ss3(pi/2)*ca^2*cf
-7299072*sqrt(3)*ss3(pi/2)*ca*cf^2
+663552*sqrt(3)*ss3(pi/2)*ca*cf*nf*tf
+2654208*sqrt(3)*ss3(pi/2)*cf^2*nf*tf
+72*sqrt(3)*almomh^4*ca^2*cf*pi^4
-288*sqrt(3)*almomh^4*ca^2*cf*pi^2
+584*sqrt(3)*almomh^3*ca^2*cf*pi^4
+288*sqrt(3)*almomh^3*ca^2*cf*pi^2
+972*sqrt(3)*almomh^3*ca^2*cf*z3
-17496*sqrt(3)*almomh^3*ca^2*cf
+768*sqrt(3)*almomh^3*ca*cf^2*pi^4
+6912*sqrt(3)*almomh^3*ca*cf^2*pi^2
+15552*sqrt(3)*almomh^3*ca*cf^2
+2008*sqrt(3)*almomh^2*ca^2*cf*pi^4
-1296*sqrt(3)*almomh^2*ca^2*cf*pi^2
+15552*sqrt(3)*almomh^2*ca^2*cf*scripth312
+15552*sqrt(3)*almomh^2*ca^2*cf*scripth432
-33048*sqrt(3)*almomh^2*ca^2*cf*z3
+114696*sqrt(3)*almomh^2*ca^2*cf
+6912*sqrt(3)*almomh^2*ca*cf^2*pi^4
+12096*sqrt(3)*almomh^2*ca*cf^2*pi^2
+15552*sqrt(3)*almomh^2*ca*cf^2*scripth312
+15552*sqrt(3)*almomh^2*ca*cf^2*scripth432
+69984*sqrt(3)*almomh^2*ca*cf^2
-1024*sqrt(3)*almomh^2*ca*cf*nf*pi^4*tf
-16128*sqrt(3)*almomh^2*ca*cf*nf*pi^2*tf
-31104*sqrt(3)*almomh^2*ca*cf*nf*tf
+30680*sqrt(3)*almomh*ca^2*cf*pi^4
+317520*sqrt(3)*almomh*ca^2*cf*pi^2
+45360*sqrt(3)*almomh*ca^2*cf*scripth312
+45360*sqrt(3)*almomh*ca^2*cf*scripth432
+135108*sqrt(3)*almomh*ca^2*cf*z3
+1139184*sqrt(3)*almomh*ca^2*cf
+47616*sqrt(3)*almomh*ca*cf^2*pi^4
-93312*sqrt(3)*almomh*ca*cf^2*pi^2
+160704*sqrt(3)*almomh*ca*cf^2*scripth312
+160704*sqrt(3)*almomh*ca*cf^2*scripth432
+139968*sqrt(3)*almomh*ca*cf^2
-9728*sqrt(3)*almomh*ca*cf*nf*pi^4*tf
-76032*sqrt(3)*almomh*ca*cf*nf*pi^2*tf
-20736*sqrt(3)*almomh*ca*cf*nf*scripth312*tf
-20736*sqrt(3)*almomh*ca*cf*nf*scripth432*tf
-124416*sqrt(3)*almomh*ca*cf*nf*tf
-12288*sqrt(3)*almomh*cf^2*nf*pi^4*tf
+27648*sqrt(3)*almomh*cf^2*nf*pi^2*tf
-41472*sqrt(3)*almomh*cf^2*nf*scripth312*tf
-41472*sqrt(3)*almomh*cf^2*nf*scripth432*tf
+12800*sqrt(3)*ca^2*cf*pi^4
-974304*sqrt(3)*ca^2*cf*pi^2
+578016*sqrt(3)*ca^2*cf*scripth312
+578016*sqrt(3)*ca^2*cf*scripth432
+2434536*sqrt(3)*ca^2*cf*z3
-5517072*sqrt(3)*ca^2*cf
+163328*sqrt(3)*ca*cf^2*pi^4
+700992*sqrt(3)*ca*cf^2*pi^2
+684288*sqrt(3)*ca*cf^2*scripth312
+684288*sqrt(3)*ca*cf^2*scripth432
+912384*sqrt(3)*ca*cf^2*z3
+251424*sqrt(3)*ca*cf^2
-2048*sqrt(3)*ca*cf*nf*pi^4*tf
+360576*sqrt(3)*ca*cf*nf*pi^2*tf
-207360*sqrt(3)*ca*cf*nf*scripth312*tf
-207360*sqrt(3)*ca*cf*nf*scripth432*tf
-331776*sqrt(3)*ca*cf*nf*tf*z3
+2441664*sqrt(3)*ca*cf*nf*tf
-2006208*sqrt(3)*cf^3
-59392*sqrt(3)*cf^2*nf*pi^4*tf
-175104*sqrt(3)*cf^2*nf*pi^2*tf
-248832*sqrt(3)*cf^2*nf*scripth312*tf
-248832*sqrt(3)*cf^2*nf*scripth432*tf
-331776*sqrt(3)*cf^2*nf*tf*z3
+476928*sqrt(3)*cf^2*nf*tf
-248832*sqrt(3)*cf*nf^2*tf^2
-405*ln(3)^2*almomh^3*ca^2*cf*pi
+2592*ln(3)^2*almomh^2*ca^2*cf*pi
-2835*ln(3)^2*almomh*ca^2*cf*pi
-7560*ln(3)^2*ca^2*cf*pi
-38016*ln(3)^2*ca*cf^2*pi
+3456*ln(3)^2*ca*cf*nf*pi*tf
+13824*ln(3)^2*cf^2*nf*pi*tf
+4860*ln(3)*almomh^3*ca^2*cf*pi
-31104*ln(3)*almomh^2*ca^2*cf*pi
+34020*ln(3)*almomh*ca^2*cf*pi
+90720*ln(3)*ca^2*cf*pi
+456192*ln(3)*ca*cf^2*pi
-41472*ln(3)*ca*cf*nf*pi*tf
-165888*ln(3)*cf^2*nf*pi*tf
+435*almomh^3*ca^2*cf*pi^3
-2784*almomh^2*ca^2*cf*pi^3
+3045*almomh*ca^2*cf*pi^3
+8120*ca^2*cf*pi^3
+40832*ca*cf^2*pi^3
-3712*ca*cf*nf*pi^3*tf
-14848*cf^2*nf*pi^3*tf)/(31104*sqrt(3))*amomh^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                      Quark mass conversion function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

C_mass :=
+ 1 + (cf*(3*psiprime(1/3)*al + 9*psiprime(1/3) - 2*al*pi^2 - 9*al - 6*pi^2
- 36))/9*a
+ (cf*(72*sqrt(3)*psiprime(1/3)^2*al^2*cf + 432*sqrt(3)*psiprime(1/3)^2*al*cf
- 144*sqrt(3)*psiprime(1/3)^2*ca + 936*sqrt(3)*psiprime(1/3)^2*cf
+ 162*sqrt(3)*psiprime(1/3)*al^2*ca - 96*sqrt(3)*psiprime(1/3)*al^2*cf*pi^2
- 432*sqrt(3)*psiprime(1/3)*al^2*cf + 756*sqrt(3)*psiprime(1/3)*al*ca
- 576*sqrt(3)*psiprime(1/3)*al*cf*pi^2 - 864*sqrt(3)*psiprime(1/3)*al*cf
+ 192*sqrt(3)*psiprime(1/3)*ca*pi^2 + 8226*sqrt(3)*psiprime(1/3)*ca
- 1248*sqrt(3)*psiprime(1/3)*cf*pi^2 - 5616*sqrt(3)*psiprime(1/3)*cf
- 1440*sqrt(3)*psiprime(1/3)*nf*tf - 9*sqrt(3)*psiprime3(1/3)*al*ca
- 36*sqrt(3)*psiprime3(1/3)*al*cf - 45*sqrt(3)*psiprime3(1/3)*ca
- 72*sqrt(3)*psiprime3(1/3)*cf + 7776*sqrt(3)*ss2(pi/6)*ca
- 15552*sqrt(3)*ss2(pi/6)*cf - 15552*sqrt(3)*ss2(pi/2)*ca
+ 31104*sqrt(3)*ss2(pi/2)*cf - 12960*sqrt(3)*ss3(pi/6)*ca
+ 25920*sqrt(3)*ss3(pi/6)*cf + 10368*sqrt(3)*ss3(pi/2)*ca
- 20736*sqrt(3)*ss3(pi/2)*cf - 108*sqrt(3)*al^2*ca*pi^2 - 486*sqrt(3)*al^2*ca
+ 32*sqrt(3)*al^2*cf*pi^4 + 288*sqrt(3)*al^2*cf*pi^2 + 648*sqrt(3)*al^2*cf
+ 24*sqrt(3)*al*ca*pi^4 - 504*sqrt(3)*al*ca*pi^2 + 324*sqrt(3)*al*ca*scripth312
+ 324*sqrt(3)*al*ca*scripth432 - 2268*sqrt(3)*al*ca + 288*sqrt(3)*al*cf*pi^4
+ 576*sqrt(3)*al*cf*pi^2 + 648*sqrt(3)*al*cf*scripth312
+ 648*sqrt(3)*al*cf*scripth432 + 2592*sqrt(3)*al*cf + 56*sqrt(3)*ca*pi^4
- 5484*sqrt(3)*ca*pi^2 + 1620*sqrt(3)*ca*scripth312
+ 1620*sqrt(3)*ca*scripth432 + 6480*sqrt(3)*ca*z3 - 34695*sqrt(3)*ca
+ 608*sqrt(3)*cf*pi^4 + 3744*sqrt(3)*cf*pi^2 + 1944*sqrt(3)*cf*scripth312
+ 1944*sqrt(3)*cf*scripth432 + 2592*sqrt(3)*cf*z3 + 1539*sqrt(3)*cf
+ 960*sqrt(3)*nf*pi^2*tf + 8964*sqrt(3)*nf*tf + 54*ln(3)^2*ca*pi
- 108*ln(3)^2*cf*pi - 648*ln(3)*ca*pi + 1296*ln(3)*cf*pi - 58*ca*pi^3
+ 116*cf*pi^3))/(648*sqrt(3))*a^2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


